Angular distribution of the rare decay $\Lambda_b \to \Lambda(\to N \pi) \ell^+\ell^-$

We provide a determination of the complete angular distribution for the four body rare decay $\Lambda_b \to \Lambda(\to N \pi) \ell^+\ell^-$, with unpolarized $\Lambda_b$ baryons and massive leptons, in the operator basis approach which includes the scalar, pseudo-scalar, vector, axial-vector and tensor operators. Especially, the contributions of tensor operators have been calculated for the first time in this work. Since the lepton mass is retained in our calculations, the lepton flavour universality and the decay mode $\Lambda_b \to \Lambda(\to N \pi) \tau^+\tau^-$ can be investigated in detail. For comparison with the experiment, we study the numerical results of observables within the Standard Model and the $S_1+S_3$ Leptoquark model. Significant deviation can be found between experiment data and the Standard Model predictions. The $S_1+S_3$ Leptoquark model can be further explored with the experimental progresses. In addition, we demonstrate the sensitivity of various angular observables to tensor operators contributions firstly, and find out that the potential New Physics effects of tensor operators can not be ignored in $b\to s\ell^+\ell^-$ transitions.

==> mathematica/check_1410.2115/check_1410.2115.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     52697,       1357]
NotebookOptionsPosition[     49312,       1293]
NotebookOutlinePosition[     49726,       1311]
CellTagsIndexPosition[     49683,       1308]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"Quit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.7671352717684298`*^9, 3.767135278565358*^9}},
 CellLabel->"In[98]:=",ExpressionUUID->"aee74454-980f-4142-ae98-a8c6b9b9ac72"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"mt", "=", "0"}], ";"}], "  ", 
  RowBox[{"(*", " ", 
   RowBox[{"Set", " ", "lepton", " ", "mass", " ", "to", " ", "0"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetDirectory", "@", 
   RowBox[{"NotebookDirectory", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "\"\<dBr_Dirac_for_check.m\>\"", "    ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Import", " ", "our", " ", "calculation", " ", "results"}], ",", 
    " ", 
    RowBox[{"Eq", ".", 
     RowBox[{"(", "21", ")"}]}]}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.767997589396169*^9, 3.7679976320149727`*^9}, 
   3.767998351647163*^9, 3.781840487691181*^9, 3.783227411768605*^9, {
   3.783228200266839*^9, 3.78322820087428*^9}, {3.7832286707392807`*^9, 
   3.7832286919339952`*^9}, {3.7832858634415817`*^9, 
   3.7832858666318064`*^9}, {3.7832871429038057`*^9, 
   3.7832871487019076`*^9}, {3.7832871833185787`*^9, 3.7832871888885193`*^9}, 
   3.7832875297832193`*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"b3da4356-bcf7-4e9c-93dd-3c1325bfb427"],

Cell[BoxData[{
 RowBox[{"My", " ", "conventions"}], "\[IndentingNewLine]", 
 RowBox[{"Eq", ".5", " ", "in", " ", "our", " ", 
  "paper"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"csp", ":=", 
   RowBox[{"CS1", "+", "CS2"}]}], ",", 
  RowBox[{"csm", ":=", 
   RowBox[{"CS1", "-", "CS2"}]}], ",", 
  RowBox[{"cpp", ":=", 
   RowBox[{"CP1", "+", "CP2"}]}], ",", 
  RowBox[{"cpm", ":=", 
   RowBox[{"CP1", "-", "CP2"}]}], ",", "\[IndentingNewLine]", 
  RowBox[{"c9p", ":=", 
   RowBox[{
    RowBox[{"C9eff", "[", "q2", "]"}], "+", "C9NP", "+", "C9P"}]}], ",", 
  RowBox[{"c9m", ":=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"C9eff", "[", "q2", "]"}]}], "-", "C9NP", "+", "C9P"}]}], ",", 
  "\[IndentingNewLine]", 
  RowBox[{"c10p", ":=", 
   RowBox[{"C10", "+", "C10NP", "+", "C10P"}]}], ",", 
  RowBox[{"c10m", ":=", 
   RowBox[{
    RowBox[{"-", "C10"}], "-", "C10NP", "+", "C10P"}]}], ",", 
  "\[IndentingNewLine]", 
  RowBox[{"c7p", ":=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"-", "2"}], "mb"}], "q2"], 
    RowBox[{"(", 
     RowBox[{"C7eff", "+", "C7NP", "+", "C7P"}], ")"}]}]}], ",", 
  RowBox[{"c7m", ":=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"-", "2"}], "mb"}], "q2"], 
    RowBox[{"(", 
     RowBox[{"C7eff", "+", "C7NP", "-", "C7P"}], ")"}]}]}]}]}], "Text",
 CellChangeTimes->{{3.766010460562248*^9, 3.7660105215623555`*^9}, {
  3.766010602276373*^9, 3.766010648058508*^9}, {3.7660106844867725`*^9, 
  3.7660107062834873`*^9}, {3.76601081020744*^9, 3.7660108538925714`*^9}, {
  3.766029310932699*^9, 3.766029332037101*^9}, {3.766029408968614*^9, 
  3.7660294712137876`*^9}, {3.7660295476296377`*^9, 3.766029730705871*^9}, {
  3.766201599073907*^9, 3.766201608758016*^9}, {3.7662025136286926`*^9, 
  3.7662025326468487`*^9}, {3.767135754372274*^9, 3.7671357873830967`*^9}, {
  3.7832274402194333`*^9, 3.7832274454481597`*^9}, {3.783227495998974*^9, 
  3.7832274971247697`*^9}, {3.7832276137637367`*^9, 3.7832276538700047`*^9}, {
  3.7832288637845287`*^9, 
  3.7832288830071387`*^9}},ExpressionUUID->"9e53ce05-7fd4-43ed-b4a9-\
85eb34861776"],

Cell["\<\
conventions of 1410.2115
Eq.3.17 in 1410.2115
c910pL=c9p-c10p;
c910pR=c9p+c10p;
c910mL=-c9m+c10m;
c910mR=-c9m-c10m;\
\>", "Text",
 CellChangeTimes->{{3.76713579447647*^9, 3.76713580423141*^9}, {
  3.767135834661004*^9, 3.767135846283396*^9}, {3.7671359974425364`*^9, 
  3.7671361930602555`*^9}, {3.783227505965809*^9, 3.783227513309481*^9}, {
  3.78322757604723*^9, 
  3.7832276068948903`*^9}},ExpressionUUID->"e1da9243-f20c-4170-9120-\
cdffa55f7138"],

Cell[BoxData[
 RowBox[{
  RowBox[{"conjugate", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"c7p", "\[Rule]", " ", 
      RowBox[{"Conjugate", "[", "c7p", "]"}]}], ",", 
     RowBox[{"c7m", "\[Rule]", " ", 
      RowBox[{"Conjugate", "[", "c7m", "]"}]}], ",", 
     RowBox[{"c9p", "\[Rule]", " ", 
      RowBox[{"Conjugate", "[", "c9p", "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"c9m", "\[Rule]", " ", 
      RowBox[{"Conjugate", "[", "c9m", "]"}]}], ",", 
     RowBox[{"c10p", "\[Rule]", " ", 
      RowBox[{"Conjugate", "[", "c10p", "]"}]}], ",", 
     RowBox[{"c10m", "\[Rule]", " ", 
      RowBox[{"Conjugate", "[", "c10m", "]"}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.767137590526672*^9, 3.767137694674924*^9}, {
   3.7671446114500327`*^9, 3.7671446127625227`*^9}, {3.7832872171691675`*^9, 
   3.7832872363377275`*^9}, 3.783287481144745*^9, {3.783288040906334*^9, 
   3.783288041436898*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"0f477774-ae3e-4233-a4db-3df00338fcba"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Eq", ".3", ".16", " ", "in", " ", "1410.2115"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"A", "[", 
      RowBox[{"c", ",", "1", ",", "L"}], "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"c9p", "-", "c10p"}], ")"}], 
       RowBox[{"HT", "[", 
        RowBox[{"LamB", ",", "\"\<V\>\"", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], ",", 
         RowBox[{"1", "/", "2"}], ",", "1"}], "]"}]}], "+", 
      RowBox[{"c7p", "*", 
       RowBox[{"HT", "[", 
        RowBox[{"LamB", ",", "\"\<Tq\>\"", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], ",", 
         RowBox[{"1", "/", "2"}], ",", "1"}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"A", "[", 
      RowBox[{"c", ",", "1", ",", "R"}], "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"c9p", "+", "c10p"}], ")"}], 
       RowBox[{"HT", "[", 
        RowBox[{"LamB", ",", "\"\<V\>\"", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], ",", 
         RowBox[{"1", "/", "2"}], ",", "1"}], "]"}]}], "+", 
      RowBox[{"c7p", "*", 
       RowBox[{"HT", "[", 
        RowBox[{"LamB", ",", "\"\<Tq\>\"", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], ",", 
         RowBox[{"1", "/", "2"}], ",", "1"}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"A", "[", 
      RowBox[{"p", ",", "1", ",", "L"}], "]"}], "=", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "c9m"}], "+", "c10m"}], ")"}], 
         RowBox[{"HT", "[", 
          RowBox[{"LamB", ",", "\"\<A\>\"", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], ",", 
           RowBox[{"1", "/", "2"}], ",", "1"}], "]"}]}], "-", 
        RowBox[{"c7m", "*", 
         RowBox[{"HT", "[", 
          RowBox[{"LamB", ",", "\"\<Tq5\>\"", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], ",", 
           RowBox[{"1", "/", "2"}], ",", "1"}], "]"}]}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"A", "[", 
      RowBox[{"p", ",", "1", ",", "R"}], "]"}], "=", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "c9m"}], "-", "c10m"}], ")"}], 
         RowBox[{"HT", "[", 
          RowBox[{"LamB", ",", "\"\<A\>\"", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], ",", 
           RowBox[{"1", "/", "2"}], ",", "1"}], "]"}]}], "-", 
        RowBox[{"c7m", "*", 
         RowBox[{"HT", "[", 
          RowBox[{"LamB", ",", "\"\<Tq5\>\"", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], ",", 
           RowBox[{"1", "/", "2"}], ",", "1"}], "]"}]}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"A", "[", 
      RowBox[{"c", ",", "0", ",", "L"}], "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"c9p", "-", "c10p"}], ")"}], 
       RowBox[{"HT", "[", 
        RowBox[{"LamB", ",", "\"\<V\>\"", ",", 
         RowBox[{"1", "/", "2"}], ",", 
         RowBox[{"1", "/", "2"}], ",", "0"}], "]"}]}], "+", 
      RowBox[{"c7p", "*", 
       RowBox[{"HT", "[", 
        RowBox[{"LamB", ",", "\"\<Tq\>\"", ",", 
         RowBox[{"1", "/", "2"}], ",", 
         RowBox[{"1", "/", "2"}], ",", "0"}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"A", "[", 
      RowBox[{"c", ",", "0", ",", "R"}], "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"c9p", "+", "c10p"}], ")"}], 
       RowBox[{"HT", "[", 
        RowBox[{"LamB", ",", "\"\<V\>\"", ",", 
         RowBox[{"1", "/", "2"}], ",", 
         RowBox[{"1", "/", "2"}], ",", "0"}], "]"}]}], "+", 
      RowBox[{"c7p", "*", 
       RowBox[{"HT", "[", 
        RowBox[{"LamB", ",", "\"\<Tq\>\"", ",", 
         RowBox[{"1", "/", "2"}], ",", 
         RowBox[{"1", "/", "2"}], ",", "0"}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"A", "[", 
      RowBox[{"p", ",", "0", ",", "L"}], "]"}], "=", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "c9m"}], "+", "c10m"}], ")"}], 
         RowBox[{"HT", "[", 
          RowBox[{"LamB", ",", "\"\<A\>\"", ",", 
           RowBox[{"1", "/", "2"}], ",", 
           RowBox[{"1", "/", "2"}], ",", "0"}], "]"}]}], "-", 
        RowBox[{"c7m", "*", 
         RowBox[{"HT", "[", 
          RowBox[{"LamB", ",", "\"\<Tq5\>\"", ",", 
           RowBox[{"1", "/", "2"}], ",", 
           RowBox[{"1", "/", "2"}], ",", "0"}], "]"}]}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"A", "[", 
      RowBox[{"p", ",", "0", ",", "R"}], "]"}], "=", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "c9m"}], "-", "c10m"}], ")"}], 
         RowBox[{"HT", "[", 
          RowBox[{"LamB", ",", "\"\<A\>\"", ",", 
           RowBox[{"1", "/", "2"}], ",", 
           RowBox[{"1", "/", "2"}], ",", "0"}], "]"}]}], "-", 
        RowBox[{"c7m", "*", 
         RowBox[{"HT", "[", 
          RowBox[{"LamB", ",", "\"\<Tq5\>\"", ",", 
           RowBox[{"1", "/", "2"}], ",", 
           RowBox[{"1", "/", "2"}], ",", "0"}], "]"}]}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"AC", "[", 
      RowBox[{"c", ",", "1", ",", "L"}], "]"}], "=", 
     RowBox[{
      RowBox[{"A", "[", 
       RowBox[{"c", ",", "1", ",", "L"}], "]"}], "/.", "conjugate"}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"AC", "[", 
      RowBox[{"c", ",", "1", ",", "R"}], "]"}], "=", 
     RowBox[{
      RowBox[{"A", "[", 
       RowBox[{"c", ",", "1", ",", "R"}], "]"}], "/.", "conjugate"}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"AC", "[", 
      RowBox[{"p", ",", "1", ",", "L"}], "]"}], "=", 
     RowBox[{
      RowBox[{"A", "[", 
       RowBox[{"p", ",", "1", ",", "L"}], "]"}], "/.", "conjugate"}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"AC", "[", 
      RowBox[{"p", ",", "1", ",", "R"}], "]"}], "=", 
     RowBox[{
      RowBox[{"A", "[", 
       RowBox[{"p", ",", "1", ",", "R"}], "]"}], "/.", "conjugate"}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"AC", "[", 
      RowBox[{"c", ",", "0", ",", "L"}], "]"}], "=", 
     RowBox[{
      RowBox[{"A", "[", 
       RowBox[{"c", ",", "0", ",", "L"}], "]"}], "/.", "conjugate"}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"AC", "[", 
      RowBox[{"c", ",", "0", ",", "R"}], "]"}], "=", 
     RowBox[{
      RowBox[{"A", "[", 
       RowBox[{"c", ",", "0", ",", "R"}], "]"}], "/.", "conjugate"}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"AC", "[", 
      RowBox[{"p", ",", "0", ",", "L"}], "]"}], "=", 
     RowBox[{
      RowBox[{"A", "[", 
       RowBox[{"p", ",", "0", ",", "L"}], "]"}], "/.", "conjugate"}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"AC", "[", 
      RowBox[{"p", ",", "0", ",", "R"}], "]"}], "=", 
     RowBox[{
      RowBox[{"A", "[", 
       RowBox[{"p", ",", "0", ",", "R"}], "]"}], "/.", "conjugate"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.767135414613885*^9, 3.767135415970518*^9}, {
  3.7671354479015155`*^9, 3.7671356065148926`*^9}, {3.767136224374856*^9, 
  3.767136455767198*^9}, {3.767137130724779*^9, 3.767137244171401*^9}, {
  3.767137279197316*^9, 3.767137328090604*^9}, {3.7671374325739617`*^9, 
  3.7671374453337164`*^9}, {3.7671375488530874`*^9, 3.7671375798561573`*^9}, {
  3.7671377211162295`*^9, 3.767137803186078*^9}, {3.7673037216008205`*^9, 
  3.7673037589107895`*^9}, {3.767998609298104*^9, 3.7679987050710335`*^9}, {
  3.783227959224722*^9, 3.783227983938154*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"ad2214d6-d3c5-418f-99b9-6db8f10f60b3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Eq", ".3", ".29"}], ",", " ", "2.30", ",", " ", "3.31", ",", " ", 
    RowBox[{"3.32", " ", "in", " ", "1410.2115"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"coefk14102115", "[", 
      RowBox[{"1", ",", "ss"}], "]"}], "=", 
     RowBox[{
      FractionBox["1", "4"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"A", "[", 
            RowBox[{"c", ",", "1", ",", "R"}], "]"}], "*", 
           RowBox[{"AC", "[", 
            RowBox[{"c", ",", "1", ",", "R"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"A", "[", 
            RowBox[{"p", ",", "1", ",", "R"}], "]"}], "*", 
           RowBox[{"AC", "[", 
            RowBox[{"p", ",", "1", ",", "R"}], "]"}]}], "+", 
          RowBox[{"2", 
           RowBox[{"A", "[", 
            RowBox[{"c", ",", "0", ",", "R"}], "]"}], 
           RowBox[{"AC", "[", 
            RowBox[{"c", ",", "0", ",", "R"}], "]"}]}], "+", 
          RowBox[{"2", 
           RowBox[{"A", "[", 
            RowBox[{"p", ",", "0", ",", "R"}], "]"}], 
           RowBox[{"AC", "[", 
            RowBox[{"p", ",", "0", ",", "R"}], "]"}]}]}], ")"}], 
        "\[IndentingNewLine]", 
        "                                             ", "+", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"A", "[", 
            RowBox[{"c", ",", "1", ",", "L"}], "]"}], "*", 
           RowBox[{"AC", "[", 
            RowBox[{"c", ",", "1", ",", "L"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"A", "[", 
            RowBox[{"p", ",", "1", ",", "L"}], "]"}], "*", 
           RowBox[{"AC", "[", 
            RowBox[{"p", ",", "1", ",", "L"}], "]"}]}], "+", 
          RowBox[{"2", 
           RowBox[{"A", "[", 
            RowBox[{"c", ",", "0", ",", "L"}], "]"}], 
           RowBox[{"AC", "[", 
            RowBox[{"c", ",", "0", ",", "L"}], "]"}]}], "+", 
          RowBox[{"2", 
           RowBox[{"A", "[", 
            RowBox[{"p", ",", "0", ",", "L"}], "]"}], 
           RowBox[{"AC", "[", 
            RowBox[{"p", ",", "0", ",", "L"}], "]"}]}]}], ")"}]}], ")"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"coefk14102115", "[", 
      RowBox[{"1", ",", "cc"}], "]"}], "=", 
     RowBox[{
      FractionBox["1", "2"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"A", "[", 
            RowBox[{"c", ",", "1", ",", "R"}], "]"}], "*", 
           RowBox[{"AC", "[", 
            RowBox[{"c", ",", "1", ",", "R"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"A", "[", 
            RowBox[{"p", ",", "1", ",", "R"}], "]"}], "*", 
           RowBox[{"AC", "[", 
            RowBox[{"p", ",", "1", ",", "R"}], "]"}]}]}], ")"}], "+", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"A", "[", 
            RowBox[{"c", ",", "1", ",", "L"}], "]"}], "*", 
           RowBox[{"AC", "[", 
            RowBox[{"c", ",", "1", ",", "L"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"A", "[", 
            RowBox[{"p", ",", "1", ",", "L"}], "]"}], "*", 
           RowBox[{"AC", "[", 
            RowBox[{"p", ",", "1", ",", "L"}], "]"}]}]}], ")"}]}], ")"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"coefk14102115", "[", 
      RowBox[{"1", ",", "c"}], "]"}], "=", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "2"]}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"A", "[", 
            RowBox[{"c", ",", "1", ",", "R"}], "]"}], "*", 
           RowBox[{"AC", "[", 
            RowBox[{"p", ",", "1", ",", "R"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"AC", "[", 
            RowBox[{"c", ",", "1", ",", "R"}], "]"}], "*", 
           RowBox[{"A", "[", 
            RowBox[{"p", ",", "1", ",", "R"}], "]"}]}]}], ")"}], "-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"A", "[", 
            RowBox[{"c", ",", "1", ",", "L"}], "]"}], "*", 
           RowBox[{"AC", "[", 
            RowBox[{"p", ",", "1", ",", "L"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"AC", "[", 
            RowBox[{"c", ",", "1", ",", "L"}], "]"}], "*", 
           RowBox[{"A", "[", 
            RowBox[{"p", ",", "1", ",", "L"}], "]"}]}]}], ")"}]}], ")"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"coefk14102115", "[", 
      RowBox[{"2", ",", "ss"}], "]"}], "=", 
     RowBox[{
      FractionBox["\[Alpha]", "4"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"A", "[", 
            RowBox[{"c", ",", "1", ",", "R"}], "]"}], "*", 
           RowBox[{"AC", "[", 
            RowBox[{"p", ",", "1", ",", "R"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"AC", "[", 
            RowBox[{"c", ",", "1", ",", "R"}], "]"}], "*", 
           RowBox[{"A", "[", 
            RowBox[{"p", ",", "1", ",", "R"}], "]"}]}], "+", 
          RowBox[{"2", 
           RowBox[{"A", "[", 
            RowBox[{"c", ",", "0", ",", "R"}], "]"}], 
           RowBox[{"AC", "[", 
            RowBox[{"p", ",", "0", ",", "R"}], "]"}]}], "+", 
          RowBox[{"2", 
           RowBox[{"AC", "[", 
            RowBox[{"c", ",", "0", ",", "R"}], "]"}], 
           RowBox[{"A", "[", 
            RowBox[{"p", ",", "0", ",", "R"}], "]"}]}]}], ")"}], " ", 
        "\[IndentingNewLine]", 
        "                                             ", "+", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"A", "[", 
            RowBox[{"c", ",", "1", ",", "L"}], "]"}], "*", 
           RowBox[{"AC", "[", 
            RowBox[{"p", ",", "1", ",", "L"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"AC", "[", 
            RowBox[{"c", ",", "1", ",", "L"}], "]"}], "*", 
           RowBox[{"A", "[", 
            RowBox[{"p", ",", "1", ",", "L"}], "]"}]}], "+", 
          RowBox[{"2", 
           RowBox[{"A", "[", 
            RowBox[{"c", ",", "0", ",", "L"}], "]"}], 
           RowBox[{"AC", "[", 
            RowBox[{"p", ",", "0", ",", "L"}], "]"}]}], "+", 
          RowBox[{"2", 
           RowBox[{"AC", "[", 
            RowBox[{"c", ",", "0", ",", "L"}], "]"}], 
           RowBox[{"A", "[", 
            RowBox[{"p", ",", "0", ",", "L"}], "]"}]}]}], ")"}]}], ")"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"coefk14102115", "[", 
      RowBox[{"2", ",", "cc"}], "]"}], "=", 
     RowBox[{
      FractionBox["\[Alpha]", "2"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"A", "[", 
            RowBox[{"c", ",", "1", ",", "R"}], "]"}], "*", 
           RowBox[{"AC", "[", 
            RowBox[{"p", ",", "1", ",", "R"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"AC", "[", 
            RowBox[{"c", ",", "1", ",", "R"}], "]"}], "*", 
           RowBox[{"A", "[", 
            RowBox[{"p", ",", "1", ",", "R"}], "]"}]}]}], ")"}], "+", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"A", "[", 
            RowBox[{"c", ",", "1", ",", "L"}], "]"}], "*", 
           RowBox[{"AC", "[", 
            RowBox[{"p", ",", "1", ",", "L"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"AC", "[", 
            RowBox[{"c", ",", "1", ",", "L"}], "]"}], "*", 
           RowBox[{"A", "[", 
            RowBox[{"p", ",", "1", ",", "L"}], "]"}]}]}], ")"}]}], ")"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"coefk14102115", "[", 
      RowBox[{"2", ",", "c"}], "]"}], "=", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["\[Alpha]", "2"]}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"A", "[", 
            RowBox[{"c", ",", "1", ",", "R"}], "]"}], "*", 
           RowBox[{"AC", "[", 
            RowBox[{"c", ",", "1", ",", "R"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"A", "[", 
            RowBox[{"p", ",", "1", ",", "R"}], "]"}], "*", 
           RowBox[{"AC", "[", 
            RowBox[{"p", ",", "1", ",", "R"}], "]"}]}]}], ")"}], "-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"A", "[", 
            RowBox[{"c", ",", "1", ",", "L"}], "]"}], "*", 
           RowBox[{"AC", "[", 
            RowBox[{"c", ",", "1", ",", "L"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"A", "[", 
            RowBox[{"p", ",", "1", ",", "L"}], "]"}], "*", 
           RowBox[{"AC", "[", 
            RowBox[{"p", ",", "1", ",", "L"}], "]"}]}]}], ")"}]}], ")"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"coefk14102115", "[", 
      RowBox[{"3", ",", "cs"}], "]"}], "=", 
     RowBox[{
      RowBox[{"-", "I"}], 
      FractionBox["\[Alpha]", 
       RowBox[{"2", 
        SqrtBox["2"]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"A", "[", 
              RowBox[{"c", ",", "1", ",", "R"}], "]"}], "*", 
             RowBox[{"AC", "[", 
              RowBox[{"c", ",", "0", ",", "R"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"AC", "[", 
              RowBox[{"c", ",", "1", ",", "R"}], "]"}], "*", 
             RowBox[{"A", "[", 
              RowBox[{"c", ",", "0", ",", "R"}], "]"}]}]}], ")"}], "-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"A", "[", 
              RowBox[{"p", ",", "1", ",", "R"}], "]"}], "*", 
             RowBox[{"AC", "[", 
              RowBox[{"p", ",", "0", ",", "R"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"AC", "[", 
              RowBox[{"p", ",", "1", ",", "R"}], "]"}], "*", 
             RowBox[{"A", "[", 
              RowBox[{"p", ",", "0", ",", "R"}], "]"}]}]}], ")"}]}], ")"}], 
        "\[IndentingNewLine]", 
        "                                                            ", "+", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"A", "[", 
              RowBox[{"c", ",", "1", ",", "L"}], "]"}], "*", 
             RowBox[{"AC", "[", 
              RowBox[{"c", ",", "0", ",", "L"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"AC", "[", 
              RowBox[{"c", ",", "1", ",", "L"}], "]"}], "*", 
             RowBox[{"A", "[", 
              RowBox[{"c", ",", "0", ",", "L"}], "]"}]}]}], ")"}], "-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"A", "[", 
              RowBox[{"p", ",", "1", ",", "L"}], "]"}], "*", 
             RowBox[{"AC", "[", 
              RowBox[{"p", ",", "0", ",", "L"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"AC", "[", 
              RowBox[{"p", ",", "1", ",", "L"}], "]"}], "*", 
             RowBox[{"A", "[", 
              RowBox[{"p", ",", "0", ",", "L"}], "]"}]}]}], ")"}]}], ")"}]}], 
       ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"coefk14102115", "[", 
      RowBox[{"3", ",", "s"}], "]"}], "=", 
     RowBox[{
      RowBox[{"-", "I"}], 
      FractionBox["\[Alpha]", 
       RowBox[{"2", 
        SqrtBox["2"]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"A", "[", 
              RowBox[{"c", ",", "1", ",", "R"}], "]"}], "*", 
             RowBox[{"AC", "[", 
              RowBox[{"p", ",", "0", ",", "R"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"AC", "[", 
              RowBox[{"c", ",", "1", ",", "R"}], "]"}], "*", 
             RowBox[{"A", "[", 
              RowBox[{"p", ",", "0", ",", "R"}], "]"}]}]}], ")"}], "-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"A", "[", 
              RowBox[{"p", ",", "1", ",", "R"}], "]"}], "*", 
             RowBox[{"AC", "[", 
              RowBox[{"c", ",", "0", ",", "R"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"AC", "[", 
              RowBox[{"p", ",", "1", ",", "R"}], "]"}], "*", 
             RowBox[{"A", "[", 
              RowBox[{"c", ",", "0", ",", "R"}], "]"}]}]}], ")"}]}], ")"}], 
        "\[IndentingNewLine]", 
        "                                                           ", "-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"A", "[", 
              RowBox[{"c", ",", "1", ",", "L"}], "]"}], "*", 
             RowBox[{"AC", "[", 
              RowBox[{"p", ",", "0", ",", "L"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"AC", "[", 
              RowBox[{"c", ",", "1", ",", "L"}], "]"}], "*", 
             RowBox[{"A", "[", 
              RowBox[{"p", ",", "0", ",", "L"}], "]"}]}]}], ")"}], "-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"A", "[", 
              RowBox[{"p", ",", "1", ",", "L"}], "]"}], "*", 
             RowBox[{"AC", "[", 
              RowBox[{"c", ",", "0", ",", "L"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"AC", "[", 
              RowBox[{"p", ",", "1", ",", "L"}], "]"}], "*", 
             RowBox[{"A", "[", 
              RowBox[{"c", ",", "0", ",", "L"}], "]"}]}]}], ")"}]}], ")"}]}], 
       ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"coefk14102115", "[", 
      RowBox[{"4", ",", "cs"}], "]"}], "=", 
     RowBox[{
      FractionBox["\[Alpha]", 
       RowBox[{"2", 
        SqrtBox["2"]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"A", "[", 
              RowBox[{"c", ",", "1", ",", "R"}], "]"}], "*", 
             RowBox[{"AC", "[", 
              RowBox[{"p", ",", "0", ",", "R"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"AC", "[", 
              RowBox[{"c", ",", "1", ",", "R"}], "]"}], "*", 
             RowBox[{"A", "[", 
              RowBox[{"p", ",", "0", ",", "R"}], "]"}]}]}], ")"}], "-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"A", "[", 
              RowBox[{"p", ",", "1", ",", "R"}], "]"}], "*", 
             RowBox[{"AC", "[", 
              RowBox[{"c", ",", "0", ",", "R"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"AC", "[", 
              RowBox[{"p", ",", "1", ",", "R"}], "]"}], "*", 
             RowBox[{"A", "[", 
              RowBox[{"c", ",", "0", ",", "R"}], "]"}]}]}], ")"}]}], ")"}], 
        "\[IndentingNewLine]", 
        "                                                      ", "+", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"A", "[", 
              RowBox[{"c", ",", "1", ",", "L"}], "]"}], "*", 
             RowBox[{"AC", "[", 
              RowBox[{"p", ",", "0", ",", "L"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"AC", "[", 
              RowBox[{"c", ",", "1", ",", "L"}], "]"}], "*", 
             RowBox[{"A", "[", 
              RowBox[{"p", ",", "0", ",", "L"}], "]"}]}]}], ")"}], "-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"A", "[", 
              RowBox[{"p", ",", "1", ",", "L"}], "]"}], "*", 
             RowBox[{"AC", "[", 
              RowBox[{"c", ",", "0", ",", "L"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"AC", "[", 
              RowBox[{"p", ",", "1", ",", "L"}], "]"}], "*", 
             RowBox[{"A", "[", 
              RowBox[{"c", ",", "0", ",", "L"}], "]"}]}]}], ")"}]}], ")"}]}], 
       ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"coefk14102115", "[", 
      RowBox[{"4", ",", "s"}], "]"}], "=", 
     RowBox[{
      FractionBox["\[Alpha]", 
       RowBox[{"2", 
        SqrtBox["2"]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"A", "[", 
              RowBox[{"c", ",", "1", ",", "R"}], "]"}], "*", 
             RowBox[{"AC", "[", 
              RowBox[{"c", ",", "0", ",", "R"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"AC", "[", 
              RowBox[{"c", ",", "1", ",", "R"}], "]"}], "*", 
             RowBox[{"A", "[", 
              RowBox[{"c", ",", "0", ",", "R"}], "]"}]}]}], ")"}], "-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"A", "[", 
              RowBox[{"p", ",", "1", ",", "R"}], "]"}], "*", 
             RowBox[{"AC", "[", 
              RowBox[{"p", ",", "0", ",", "R"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"AC", "[", 
              RowBox[{"p", ",", "1", ",", "R"}], "]"}], "*", 
             RowBox[{"A", "[", 
              RowBox[{"p", ",", "0", ",", "R"}], "]"}]}]}], ")"}]}], ")"}], 
        "\[IndentingNewLine]", 
        "                                                    ", "-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"A", "[", 
              RowBox[{"c", ",", "1", ",", "L"}], "]"}], "*", 
             RowBox[{"AC", "[", 
              RowBox[{"c", ",", "0", ",", "L"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"AC", "[", 
              RowBox[{"c", ",", "1", ",", "L"}], "]"}], "*", 
             RowBox[{"A", "[", 
              RowBox[{"c", ",", "0", ",", "L"}], "]"}]}]}], ")"}], "-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"A", "[", 
              RowBox[{"p", ",", "1", ",", "L"}], "]"}], "*", 
             RowBox[{"AC", "[", 
              RowBox[{"p", ",", "0", ",", "L"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"AC", "[", 
              RowBox[{"p", ",", "1", ",", "L"}], "]"}], "*", 
             RowBox[{"A", "[", 
              RowBox[{"p", ",", "0", ",", "L"}], "]"}]}]}], ")"}]}], ")"}]}], 
       ")"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.7671378343545585`*^9, 3.767137896927388*^9}, {
   3.76713816091392*^9, 3.767138163878991*^9}, {3.767138200026131*^9, 
   3.7671382164670954`*^9}, {3.767138335176833*^9, 3.7671386344249473`*^9}, {
   3.767138670931387*^9, 3.7671390173745785`*^9}, {3.7671395401836815`*^9, 
   3.7671395544216113`*^9}, {3.7671396171755767`*^9, 
   3.7671397606080985`*^9}, {3.7671409911039915`*^9, 3.7671412025402*^9}, {
   3.7671444256896725`*^9, 3.7671444414086437`*^9}, {3.7671444842836227`*^9, 
   3.7671445391610565`*^9}, {3.767144637795005*^9, 3.7671447039431095`*^9}, {
   3.7673025975342255`*^9, 3.7673026191872873`*^9}, {3.768006033399347*^9, 
   3.768006035230448*^9}, {3.7680065189970603`*^9, 3.7680065605149727`*^9}, {
   3.7680066554010916`*^9, 3.7680066865078864`*^9}, {3.768006971528248*^9, 
   3.7680069901893167`*^9}, {3.768007061758822*^9, 3.7680070702161927`*^9}, 
   3.768007175224229*^9, {3.768007228404936*^9, 3.768007269305501*^9}, {
   3.7832280134099693`*^9, 3.7832280729199843`*^9}, {3.783228135596365*^9, 
   3.78322813563538*^9}, {3.783228176168745*^9, 3.783228176196777*^9}, {
   3.7832873475085173`*^9, 3.7832874210280714`*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"5776a037-a0bd-4e16-8878-513e3594f4ea"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"coefk14102115", "[", 
   RowBox[{"1", ",", "ss"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CoefK", "[", 
    RowBox[{"1", ",", "ss", ",", "\"\<VA\>\""}], "]"}], "+", 
   RowBox[{"CoefK", "[", 
    RowBox[{"1", ",", "ss", ",", "\"\<Tq\>\""}], "]"}], "+", 
   RowBox[{"CoefK", "[", 
    RowBox[{"1", ",", "ss", ",", "\"\<VATq\>\""}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "-", "%%"}], "//", "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.767144741078842*^9, 3.7671448538523703`*^9}, {
   3.7671448847556467`*^9, 3.76714491885021*^9}, {3.7671451189276094`*^9, 
   3.7671451202600555`*^9}, {3.767145168363536*^9, 3.767145200488441*^9}, 
   3.7671452454976473`*^9, {3.7673038016554832`*^9, 3.767303862827781*^9}, {
   3.7680017006380897`*^9, 3.7680017122271566`*^9}, {3.7680062885536575`*^9, 
   3.7680062899060264`*^9}, {3.7832281356413856`*^9, 3.783228135645399*^9}, 
   3.7832281762037697`*^9, {3.7832282373018*^9, 3.783228238444273*^9}, {
   3.7832876583045287`*^9, 3.783287661116*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"77b74ec7-7456-46ad-8bd9-3e33aa160e5a"],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{
  3.7671447578914824`*^9, 3.767144796219067*^9, {3.7671448293472815`*^9, 
   3.7671448567236896`*^9}, {3.7671448946501865`*^9, 3.767144920383111*^9}, 
   3.7671451234624815`*^9, {3.7671451893014975`*^9, 3.767145201292139*^9}, 
   3.7671452465139217`*^9, 3.767299081495034*^9, 3.7673026698558097`*^9, {
   3.767303779893959*^9, 3.7673038045377407`*^9}, {3.767303837964258*^9, 
   3.767303864100359*^9}, 3.76799757559114*^9, 3.7679978251094837`*^9, 
   3.767998022223794*^9, 3.7679983850689383`*^9, 3.767998527666571*^9, 
   3.7679987258972006`*^9, 3.7680017132992887`*^9, 3.76800629597085*^9, 
   3.7680063821661706`*^9, 3.7680180407268953`*^9, 3.769640513016987*^9, {
   3.783228233750133*^9, 3.783228239830879*^9}, 3.783228916144579*^9, 
   3.783287493950487*^9, 3.783287721210079*^9, 3.7832880649947395`*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"8aa1e3e1-ac78-4f40-98b3-252c2602fb0e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"coefk14102115", "[", 
   RowBox[{"1", ",", "cc"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CoefK", "[", 
    RowBox[{"1", ",", "cc", ",", "\"\<VA\>\""}], "]"}], "+", 
   RowBox[{"CoefK", "[", 
    RowBox[{"1", ",", "cc", ",", "\"\<Tq\>\""}], "]"}], "+", 
   RowBox[{"CoefK", "[", 
    RowBox[{"1", ",", "cc", ",", "\"\<VATq\>\""}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "-", "%%"}], "//", "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.768005925972782*^9, 3.768005934215727*^9}, 
   3.768006304109051*^9, {3.7832281356503983`*^9, 3.7832281356554065`*^9}, 
   3.783228176208785*^9, {3.783228242253228*^9, 3.7832282432867303`*^9}, {
   3.7832876652779636`*^9, 3.7832876692587624`*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"5a20b713-ce76-41da-8631-8c2e01e6ca9c"],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.768006147321532*^9, 3.7680063053766594`*^9, 
  3.7680063843972025`*^9, 3.768018046412635*^9, 3.7696405214014587`*^9, 
  3.7832282443293767`*^9, 3.7832289185802946`*^9, 3.783287495650983*^9, 
  3.783287723369052*^9, 3.7832880661866417`*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"c120492b-11c0-4ea2-8510-294d09f0ae16"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"coefk14102115", "[", 
   RowBox[{"1", ",", "c"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CoefK", "[", 
    RowBox[{"1", ",", "c", ",", "\"\<VA\>\""}], "]"}], "+", 
   RowBox[{"CoefK", "[", 
    RowBox[{"1", ",", "c", ",", "\"\<Tq\>\""}], "]"}], "+", 
   RowBox[{"CoefK", "[", 
    RowBox[{"1", ",", "c", ",", "\"\<VATq\>\""}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "-", "%%"}], "//", "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.768005942703018*^9, 3.7680059468778486`*^9}, {
   3.7680062573571157`*^9, 3.768006258216815*^9}, {3.783228135659409*^9, 
   3.783228135663419*^9}, 3.783228176213789*^9, {3.7832282477047653`*^9, 
   3.7832282487025795`*^9}, {3.783287673273601*^9, 3.7832876755051794`*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"92cefbd9-bd9a-45d4-8997-cc3df2eb5f11"],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.7680061504990296`*^9, 3.7680062593787074`*^9, 
  3.768006386478632*^9, 3.7680180524835224`*^9, 3.769640524864021*^9, 
  3.7832282496112366`*^9, 3.7832289216799183`*^9, 3.783287497412608*^9, 
  3.7832877252743053`*^9, 3.783288068177028*^9},
 CellLabel->"Out[39]=",ExpressionUUID->"2103fac5-e07b-459a-9938-3bd38aadda6b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"coefk14102115", "[", 
   RowBox[{"2", ",", "ss"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CoefK", "[", 
    RowBox[{"2", ",", "ss", ",", "\"\<VA\>\""}], "]"}], "+", 
   RowBox[{"CoefK", "[", 
    RowBox[{"2", ",", "ss", ",", "\"\<Tq\>\""}], "]"}], "+", 
   RowBox[{"CoefK", "[", 
    RowBox[{"2", ",", "ss", ",", "\"\<VATq\>\""}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "-", "%%"}], "//", "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.768005961198531*^9, 3.7680059682745976`*^9}, {
   3.7680062706256137`*^9, 3.7680062715830526`*^9}, {3.783228135671415*^9, 
   3.783228135675418*^9}, 3.7832281762177925`*^9, {3.783228252433073*^9, 
   3.7832282554706497`*^9}, {3.7832876801724815`*^9, 3.783287682321001*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"9459744b-1afa-4e61-94d7-30aaab52740a"],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.768006160513235*^9, 3.7680062725853834`*^9, 
  3.7680063899952235`*^9, 3.7680180582141705`*^9, 3.76964052814071*^9, 
  3.783228257069171*^9, 3.7832289244710608`*^9, 3.7832874990038795`*^9, 
  3.783287727742713*^9, 3.783288069980832*^9},
 CellLabel->"Out[42]=",ExpressionUUID->"660bf8c5-f005-4aa7-aee1-6934257c96b6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"coefk14102115", "[", 
   RowBox[{"2", ",", "cc"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CoefK", "[", 
    RowBox[{"2", ",", "cc", ",", "\"\<VA\>\""}], "]"}], "+", 
   RowBox[{"CoefK", "[", 
    RowBox[{"2", ",", "cc", ",", "\"\<Tq\>\""}], "]"}], "+", 
   RowBox[{"CoefK", "[", 
    RowBox[{"2", ",", "cc", ",", "\"\<VATq\>\""}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "-", "%%"}], "//", "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.768005925972782*^9, 3.768005934215727*^9}, {
   3.7680059810454273`*^9, 3.7680059848093567`*^9}, {3.76800627967244*^9, 
   3.768006280776454*^9}, 3.7680067445116625`*^9, {3.7832281356854277`*^9, 
   3.7832281356894307`*^9}, 3.7832281762238007`*^9, {3.783228259792097*^9, 
   3.7832282608858595`*^9}, {3.7832876865289783`*^9, 3.783287688690507*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"eeb02303-54b9-477b-a21b-7f15abc4afb8"],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.7680061676531315`*^9, 3.768006281696991*^9, 
  3.7680063923289795`*^9, 3.768006745167907*^9, 3.768018062226324*^9, 
  3.7696405314782553`*^9, 3.783228261675418*^9, 3.783228926981018*^9, 
  3.783287500436186*^9, 3.783287729693408*^9, 3.7832880712333536`*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"25a2443a-dd88-43bd-ab10-7b423aed1066"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"coefk14102115", "[", 
   RowBox[{"2", ",", "c"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CoefK", "[", 
    RowBox[{"2", ",", "c", ",", "\"\<VA\>\""}], "]"}], "+", 
   RowBox[{"CoefK", "[", 
    RowBox[{"2", ",", "c", ",", "\"\<Tq\>\""}], "]"}], "+", 
   RowBox[{"CoefK", "[", 
    RowBox[{"2", ",", "c", ",", "\"\<VATq\>\""}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "-", "%%"}], "//", "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.768005942703018*^9, 3.7680059468778486`*^9}, {
   3.7680059865726385`*^9, 3.768005992327242*^9}, 3.768006311521219*^9, {
   3.7832281356974363`*^9, 3.7832281357034283`*^9}, 3.783228176229789*^9, {
   3.783228264141161*^9, 3.78322826527297*^9}, {3.783287691916789*^9, 
   3.7832876945066204`*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"3b4ac129-de93-4b24-9d2d-003d6a3e182e"],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.7680061717841277`*^9, 3.7680063124038296`*^9, 
  3.768006399561627*^9, 3.7696405349477463`*^9, 3.783228267141283*^9, 
  3.7832289305941586`*^9, 3.783287502083687*^9, 3.7832877318244495`*^9, 
  3.783288073167056*^9},
 CellLabel->"Out[48]=",ExpressionUUID->"9afc2fa7-39a0-4002-bddf-3e6bf8f68347"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"coefk14102115", "[", 
   RowBox[{"3", ",", "cs"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CoefK", "[", 
    RowBox[{"3", ",", "cs", ",", "\"\<VA\>\""}], "]"}], "+", 
   RowBox[{"CoefK", "[", 
    RowBox[{"3", ",", "cs", ",", "\"\<Tq\>\""}], "]"}], "+", 
   RowBox[{"CoefK", "[", 
    RowBox[{"3", ",", "cs", ",", "\"\<VATq\>\""}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "-", "%%"}], "//", "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.768005925972782*^9, 3.768005934215727*^9}, {
   3.7680060670293655`*^9, 3.7680060828480396`*^9}, 3.7680063157927628`*^9, 
   3.7680068597393556`*^9, 3.7680068971791787`*^9, {3.783228135711446*^9, 
   3.7832281357154365`*^9}, 3.783228176234804*^9, {3.783228269406888*^9, 
   3.7832282702755346`*^9}, {3.7832876977068853`*^9, 3.7832877001884317`*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"864faafc-5226-48fa-8ccf-10d397284bd0"],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.768006177695262*^9, 3.768006355277117*^9, 
  3.768006403208869*^9, 3.7680065850772524`*^9, 3.768006860591099*^9, 
  3.7680069300602007`*^9, 3.7680070189294176`*^9, 3.768007093174764*^9, 
  3.768018067679973*^9, 3.769640538183654*^9, 3.7832282743654284`*^9, 
  3.783228934373316*^9, 3.783287503656988*^9, 3.7832877337147956`*^9, 
  3.7832880747441587`*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"b4506ea2-11e0-4301-9e03-fd46b25be87b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"coefk14102115", "[", 
   RowBox[{"3", ",", "s"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CoefK", "[", 
    RowBox[{"3", ",", "s", ",", "\"\<VA\>\""}], "]"}], "+", 
   RowBox[{"CoefK", "[", 
    RowBox[{"3", ",", "s", ",", "\"\<Tq\>\""}], "]"}], "+", 
   RowBox[{"CoefK", "[", 
    RowBox[{"3", ",", "s", ",", "\"\<VATq\>\""}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "-", "%%"}], "//", "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.768005942703018*^9, 3.7680059468778486`*^9}, {
   3.7680060878107615`*^9, 3.768006106793969*^9}, 3.7680067926698084`*^9, {
   3.768006868551775*^9, 3.768006875817335*^9}, {3.7832281357244444`*^9, 
   3.7832281357294464`*^9}, 3.783228176239808*^9, {3.7832282771744146`*^9, 
   3.7832282783792505`*^9}, {3.783287703940776*^9, 3.783287705400528*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"33dda6bd-bbc5-4ba6-aaff-6404e9577662"],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{
  3.768006182847477*^9, 3.768006640106015*^9, {3.768006781086804*^9, 
   3.7680068027997046`*^9}, {3.7680068693715825`*^9, 3.7680068767039647`*^9}, 
   3.768007012272231*^9, 3.768007088563103*^9, 3.7680072876125174`*^9, 
   3.768018071565668*^9, 3.7696405418603086`*^9, 3.783228278963669*^9, 
   3.783228936941986*^9, 3.783287505688136*^9, 3.783287735508277*^9, 
   3.783288076368308*^9},
 CellLabel->"Out[54]=",ExpressionUUID->"61416f19-8fe2-4e50-a759-cd03d8ef2da7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"coefk14102115", "[", 
   RowBox[{"4", ",", "cs"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CoefK", "[", 
    RowBox[{"4", ",", "cs", ",", "\"\<VA\>\""}], "]"}], "+", 
   RowBox[{"CoefK", "[", 
    RowBox[{"4", ",", "cs", ",", "\"\<Tq\>\""}], "]"}], "+", 
   RowBox[{"CoefK", "[", 
    RowBox[{"4", ",", "cs", ",", "\"\<VATq\>\""}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "-", "%%"}], "//", "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.768005925972782*^9, 3.768005934215727*^9}, {
   3.7680060670293655`*^9, 3.7680060828480396`*^9}, {3.7680061263875437`*^9, 
   3.7680061325520496`*^9}, 3.7680067961235676`*^9, {3.7832281357384653`*^9, 
   3.783228135743469*^9}, 3.783228176245798*^9, {3.7832282817529597`*^9, 
   3.7832282826804676`*^9}, {3.7832877095174527`*^9, 3.78328771165075*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"d33db99b-0bad-453b-a764-f4700ac0e572"],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.7680061851762466`*^9, 3.768006697724848*^9, 
  3.7680068076038504`*^9, 3.768007008847394*^9, 3.768018076362841*^9, 
  3.769640545797324*^9, 3.7832282835808854`*^9, 3.783228939404792*^9, 
  3.7832875074242926`*^9, 3.783287737966097*^9, 3.7832880781035347`*^9},
 CellLabel->"Out[57]=",ExpressionUUID->"1462e6cd-2397-41b6-8abe-49cb5a151813"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"coefk14102115", "[", 
   RowBox[{"4", ",", "s"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CoefK", "[", 
    RowBox[{"4", ",", "s", ",", "\"\<VA\>\""}], "]"}], "+", 
   RowBox[{"CoefK", "[", 
    RowBox[{"4", ",", "s", ",", "\"\<Tq\>\""}], "]"}], "+", 
   RowBox[{"CoefK", "[", 
    RowBox[{"4", ",", "s", ",", "\"\<VATq\>\""}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "-", "%%"}], "//", "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.768005942703018*^9, 3.7680059468778486`*^9}, {
   3.7680060878107615`*^9, 3.768006140275396*^9}, 3.7680067992492046`*^9, {
   3.783228135753476*^9, 3.7832281357594805`*^9}, 3.783228176249801*^9, {
   3.783228285807891*^9, 3.783228289053455*^9}, {3.783287713708908*^9, 
   3.7832877170691495`*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"ebbe5d34-1396-4566-9b82-8c6979aa5797"],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.7680061868906717`*^9, 3.76800670552398*^9, 
  3.768006813709532*^9, 3.768007006226407*^9, 3.7680180795891886`*^9, 
  3.769640557908077*^9, 3.7832282898548713`*^9, 3.7832289426329546`*^9, 
  3.7832875089883933`*^9, 3.783287739989183*^9, 3.7832880797817225`*^9},
 CellLabel->"Out[60]=",ExpressionUUID->"aa488260-2b3a-4f5b-bedd-4419a4f7c5c2"]
}, Open  ]],

Cell[TextData[{
 StyleBox["Conclusion :",
  FontSize->24,
  FontColor->RGBColor[1, 0, 1]],
 StyleBox["\nIf we take an approximation of the massless lepton in the \
summation ",
  FontSize->24],
 Cell[BoxData[
  RowBox[{
   SubsuperscriptBox["K", "...", "VA"], "+", 
   SubsuperscriptBox["K", "...", "Tq"], "+", 
   SubsuperscriptBox["K", "...", 
    RowBox[{"VA", "-", "Tq"}]]}]], "Input",
  FontSize->24,ExpressionUUID->"a1cd388b-450b-4a84-8dfc-6638693a9896"],
 StyleBox[" , \nthen our analytical results are completely consistent with Eq \
. (3.29, 2.30, 3.31, 3.32) in 1410.2115.",
  FontSize->24]
}], "Text",
 CellChangeTimes->{
  3.783228361348117*^9, {3.7832284530874505`*^9, 3.783228481799779*^9}, {
   3.783228556536096*^9, 3.78322859359099*^9}, {3.7832313631193714`*^9, 
   3.783231371617383*^9}, {3.783232690500023*^9, 
   3.783232729937481*^9}},ExpressionUUID->"24d75ed5-599e-4706-bd65-\
660790dee845"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.783228376052258*^9, 
  3.7832284485246735`*^9}},ExpressionUUID->"78f4ea3e-9581-4b2f-acb6-\
779b90a5cd4a"]
},
WindowToolbars->"EditBar",
WindowSize->{1920, 997},
WindowMargins->{{-8, Automatic}, {Automatic, -8}},
Magnification:>1.5 Inherited,
FrontEndVersion->"11.3 for Microsoft Windows (64-bit) (2018\:5e743\:670828\
\:65e5)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 217, 4, 43, "Input",ExpressionUUID->"aee74454-980f-4142-ae98-a8c6b9b9ac72"],
Cell[778, 26, 1100, 24, 102, "Input",ExpressionUUID->"b3da4356-bcf7-4e9c-93dd-3c1325bfb427"],
Cell[1881, 52, 2098, 52, 249, "Text",ExpressionUUID->"9e53ce05-7fd4-43ed-b4a9-85eb34861776"],
Cell[3982, 106, 461, 13, 220, "Text",ExpressionUUID->"e1da9243-f20c-4170-9120-cdffa55f7138"],
Cell[4446, 121, 1001, 21, 73, "Input",ExpressionUUID->"0f477774-ae3e-4233-a4db-3df00338fcba"],
Cell[5450, 144, 8336, 242, 537, "Input",ExpressionUUID->"ad2214d6-d3c5-418f-99b9-6db8f10f60b3"],
Cell[13789, 388, 19749, 530, 926, "Input",ExpressionUUID->"5776a037-a0bd-4e16-8878-513e3594f4ea"],
Cell[CellGroupData[{
Cell[33563, 922, 1165, 23, 102, "Input",ExpressionUUID->"77b74ec7-7456-46ad-8bd9-3e33aa160e5a"],
Cell[34731, 947, 966, 14, 48, "Output",ExpressionUUID->"8aa1e3e1-ac78-4f40-98b3-252c2602fb0e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[35734, 966, 863, 19, 102, "Input",ExpressionUUID->"5a20b713-ce76-41da-8631-8c2e01e6ca9c"],
Cell[36600, 987, 396, 6, 48, "Output",ExpressionUUID->"c120492b-11c0-4ea2-8510-294d09f0ae16"]
}, Open  ]],
Cell[CellGroupData[{
Cell[37033, 998, 883, 19, 102, "Input",ExpressionUUID->"92cefbd9-bd9a-45d4-8997-cc3df2eb5f11"],
Cell[37919, 1019, 396, 6, 48, "Output",ExpressionUUID->"2103fac5-e07b-459a-9938-3bd38aadda6b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[38352, 1030, 889, 19, 102, "Input",ExpressionUUID->"9459744b-1afa-4e61-94d7-30aaab52740a"],
Cell[39244, 1051, 393, 6, 48, "Output",ExpressionUUID->"660bf8c5-f005-4aa7-aee1-6934257c96b6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[39674, 1062, 964, 20, 102, "Input",ExpressionUUID->"eeb02303-54b9-477b-a21b-7f15abc4afb8"],
Cell[40641, 1084, 414, 6, 48, "Output",ExpressionUUID->"25a2443a-dd88-43bd-ab10-7b423aed1066"]
}, Open  ]],
Cell[CellGroupData[{
Cell[41092, 1095, 908, 20, 102, "Input",ExpressionUUID->"3b4ac129-de93-4b24-9d2d-003d6a3e182e"],
Cell[42003, 1117, 372, 6, 48, "Output",ExpressionUUID->"9afc2fa7-39a0-4002-bddf-3e6bf8f68347"]
}, Open  ]],
Cell[CellGroupData[{
Cell[42412, 1128, 965, 20, 102, "Input",ExpressionUUID->"864faafc-5226-48fa-8ccf-10d397284bd0"],
Cell[43380, 1150, 512, 8, 48, "Output",ExpressionUUID->"b4506ea2-11e0-4301-9e03-fd46b25be87b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[43929, 1163, 959, 20, 102, "Input",ExpressionUUID->"33dda6bd-bbc5-4ba6-aaff-6404e9577662"],
Cell[44891, 1185, 544, 9, 48, "Output",ExpressionUUID->"61416f19-8fe2-4e50-a759-cd03d8ef2da7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[45472, 1199, 966, 20, 102, "Input",ExpressionUUID->"d33db99b-0bad-453b-a764-f4700ac0e572"],
Cell[46441, 1221, 416, 6, 48, "Output",ExpressionUUID->"1462e6cd-2397-41b6-8abe-49cb5a151813"]
}, Open  ]],
Cell[CellGroupData[{
Cell[46894, 1232, 909, 20, 102, "Input",ExpressionUUID->"ebbe5d34-1396-4566-9b82-8c6979aa5797"],
Cell[47806, 1254, 417, 6, 48, "Output",ExpressionUUID->"aa488260-2b3a-4f5b-bedd-4419a4f7c5c2"]
}, Open  ]],
Cell[48238, 1263, 913, 23, 168, "Text",ExpressionUUID->"24d75ed5-599e-4706-bd65-660790dee845"],
Cell[49154, 1288, 154, 3, 43, "Input",ExpressionUUID->"78f4ea3e-9581-4b2f-acb6-779b90a5cd4a"]
}
]
*)



==> mathematica/check_1410.2115/dBr_Dirac_for_check.m <==
(* ::Package:: *)

\[Beta]p := Sqrt[1 + 4*(mt^2/q2)]
\[Beta] := Sqrt[1 - 4*(mt^2/q2)]


CoefK[1, c, "SP"] := 0
 
CoefK[1, cc, "SP"] := (Abs[cpm]^2 + \[Beta]^2*Abs[csm]^2)*
     HT[LamB, "P", 1/2, 1/2]^2 + (Abs[cpp]^2 + \[Beta]^2*Abs[csp]^2)*
     HT[LamB, "S", 1/2, 1/2]^2
 
CoefK[1, ss, "SP"] := (Abs[cpm]^2 + \[Beta]^2*Abs[csm]^2)*
     HT[LamB, "P", 1/2, 1/2]^2 + (Abs[cpp]^2 + \[Beta]^2*Abs[csp]^2)*
     HT[LamB, "S", 1/2, 1/2]^2
 
CoefK[2, c, "SP"] := 0
 
CoefK[2, cc, "SP"] := 2*\[Alpha]*HT[LamB, "P", 1/2, 1/2]*
    HT[LamB, "S", 1/2, 1/2]*(Re[cpp*Conjugate[cpm]] + 
     \[Beta]^2*Re[csp*Conjugate[csm]])
 
CoefK[2, ss, "SP"] := 2*\[Alpha]*HT[LamB, "P", 1/2, 1/2]*
    HT[LamB, "S", 1/2, 1/2]*(Re[cpp*Conjugate[cpm]] + 
     \[Beta]^2*Re[csp*Conjugate[csm]])
 
CoefK[3, cs, "SP"] := 0
 
CoefK[3, s, "SP"] := 0
 
CoefK[4, cs, "SP"] := 0
 
CoefK[4, s, "SP"] := 0
CoefK[1, c, "VA"] := -2*\[Beta]*HT[LamB, "A", -1/2, 1/2, 1]*
    HT[LamB, "V", -1/2, 1/2, 1]*(Re[c9p*Conjugate[c10m]] + 
     Re[c9m*Conjugate[c10p]])
 
CoefK[1, cc, "VA"] := (\[Beta]^2*Abs[c10m]^2 + Abs[c9m]^2)*
     HT[LamB, "A", -1/2, 1/2, 1]^2 + 
    (4*mt^2*Abs[c9m]^2*HT[LamB, "A", 1/2, 1/2, 0]^2)/q2 + 
    (4*mt^2*Abs[c10m]^2*HT[LamB, "A", 1/2, 1/2, t]^2)/q2 + 
    (\[Beta]^2*Abs[c10p]^2 + Abs[c9p]^2)*HT[LamB, "V", -1/2, 1/2, 1]^2 + 
    (4*mt^2*Abs[c9p]^2*HT[LamB, "V", 1/2, 1/2, 0]^2)/q2 + 
    (4*mt^2*Abs[c10p]^2*HT[LamB, "V", 1/2, 1/2, t]^2)/q2
 
CoefK[1, ss, "VA"] := ((\[Beta]^2*Abs[c10m]^2 + \[Beta]p^2*Abs[c9m]^2)*
      HT[LamB, "A", -1/2, 1/2, 1]^2)/2 + (\[Beta]^2*Abs[c10m]^2 + Abs[c9m]^2)*
     HT[LamB, "A", 1/2, 1/2, 0]^2 + 
    (4*mt^2*Abs[c10m]^2*HT[LamB, "A", 1/2, 1/2, t]^2)/q2 + 
    ((\[Beta]^2*Abs[c10p]^2 + \[Beta]p^2*Abs[c9p]^2)*
      HT[LamB, "V", -1/2, 1/2, 1]^2)/2 + (\[Beta]^2*Abs[c10p]^2 + Abs[c9p]^2)*
     HT[LamB, "V", 1/2, 1/2, 0]^2 + 
    (4*mt^2*Abs[c10p]^2*HT[LamB, "V", 1/2, 1/2, t]^2)/q2
 
CoefK[2, c, "VA"] := -2*\[Alpha]*\[Beta]*HT[LamB, "A", -1/2, 1/2, 1]^2*
     Re[c9m*Conjugate[c10m]] - 2*\[Alpha]*\[Beta]*HT[LamB, "V", -1/2, 1/2, 1]^
      2*Re[c9p*Conjugate[c10p]]
 
CoefK[2, cc, "VA"] := (8*mt^2*\[Alpha]*HT[LamB, "A", 1/2, 1/2, t]*
      HT[LamB, "V", 1/2, 1/2, t]*Re[c10p*Conjugate[c10m]])/q2 + 
    (8*mt^2*\[Alpha]*HT[LamB, "A", 1/2, 1/2, 0]*HT[LamB, "V", 1/2, 1/2, 0]*
      Re[c9p*Conjugate[c9m]])/q2 + 2*\[Alpha]*HT[LamB, "A", -1/2, 1/2, 1]*
     HT[LamB, "V", -1/2, 1/2, 1]*(\[Beta]^2*Re[c10p*Conjugate[c10m]] + 
      Re[c9p*Conjugate[c9m]])
 
CoefK[2, ss, "VA"] := (8*mt^2*\[Alpha]*HT[LamB, "A", 1/2, 1/2, t]*
      HT[LamB, "V", 1/2, 1/2, t]*Re[c10p*Conjugate[c10m]])/q2 + 
    2*\[Alpha]*HT[LamB, "A", 1/2, 1/2, 0]*HT[LamB, "V", 1/2, 1/2, 0]*
     (\[Beta]^2*Re[c10p*Conjugate[c10m]] + Re[c9p*Conjugate[c9m]]) + 
    \[Alpha]*HT[LamB, "A", -1/2, 1/2, 1]*HT[LamB, "V", -1/2, 1/2, 1]*
     (\[Beta]^2*Re[c10p*Conjugate[c10m]] + \[Beta]p^2*Re[c9p*Conjugate[c9m]])
 
CoefK[3, cs, "VA"] := 0
 
CoefK[3, s, "VA"] := Sqrt[2]*\[Alpha]*\[Beta]*HT[LamB, "A", 1/2, 1/2, 0]*
     HT[LamB, "V", -1/2, 1/2, 1]*(Im[c9p*Conjugate[c10m]] + 
      Im[c10p*Conjugate[c9m]]) + Sqrt[2]*\[Alpha]*\[Beta]*
     HT[LamB, "A", -1/2, 1/2, 1]*HT[LamB, "V", 1/2, 1/2, 0]*
     (Im[c9p*Conjugate[c10m]] + Im[c10p*Conjugate[c9m]])
 
CoefK[4, cs, "VA"] := Sqrt[2]*\[Alpha]*\[Beta]^2*HT[LamB, "A", 1/2, 1/2, 0]*
     HT[LamB, "V", -1/2, 1/2, 1]*(Re[c10p*Conjugate[c10m]] + 
      Re[c9p*Conjugate[c9m]]) - Sqrt[2]*\[Alpha]*\[Beta]^2*
     HT[LamB, "A", -1/2, 1/2, 1]*HT[LamB, "V", 1/2, 1/2, 0]*
     (Re[c10p*Conjugate[c10m]] + Re[c9p*Conjugate[c9m]])
 
CoefK[4, s, "VA"] := -2*Sqrt[2]*\[Alpha]*\[Beta]*HT[LamB, "A", -1/2, 1/2, 1]*
     HT[LamB, "A", 1/2, 1/2, 0]*Re[c9m*Conjugate[c10m]] + 
    2*Sqrt[2]*\[Alpha]*\[Beta]*HT[LamB, "V", -1/2, 1/2, 1]*
     HT[LamB, "V", 1/2, 1/2, 0]*Re[c9p*Conjugate[c10p]]
CoefK[1, c, "Tq"] := 0
 
CoefK[1, cc, "Tq"] := Abs[c7p]^2*(HT[LamB, "Tq", -1/2, 1/2, 1]^2 + 
      (4*mt^2*HT[LamB, "Tq", 1/2, 1/2, 0]^2)/q2) + 
    Abs[c7m]^2*(HT[LamB, "Tq5", -1/2, 1/2, 1]^2 + 
      (4*mt^2*HT[LamB, "Tq5", 1/2, 1/2, 0]^2)/q2)
 
CoefK[1, ss, "Tq"] := (Abs[c7p]^2*(\[Beta]p^2*HT[LamB, "Tq", -1/2, 1/2, 1]^2 + 
       2*HT[LamB, "Tq", 1/2, 1/2, 0]^2) + 
     Abs[c7m]^2*(\[Beta]p^2*HT[LamB, "Tq5", -1/2, 1/2, 1]^2 + 
       2*HT[LamB, "Tq5", 1/2, 1/2, 0]^2))/2
 
CoefK[2, c, "Tq"] := 0
 
CoefK[2, cc, "Tq"] := 2*\[Alpha]*(HT[LamB, "Tq", -1/2, 1/2, 1]*
      HT[LamB, "Tq5", -1/2, 1/2, 1] + (4*mt^2*HT[LamB, "Tq", 1/2, 1/2, 0]*
       HT[LamB, "Tq5", 1/2, 1/2, 0])/q2)*Re[c7p*Conjugate[c7m]]
 
CoefK[2, ss, "Tq"] := \[Alpha]*(\[Beta]p^2*HT[LamB, "Tq", -1/2, 1/2, 1]*
      HT[LamB, "Tq5", -1/2, 1/2, 1] + 2*HT[LamB, "Tq", 1/2, 1/2, 0]*
      HT[LamB, "Tq5", 1/2, 1/2, 0])*Re[c7p*Conjugate[c7m]]
 
CoefK[3, cs, "Tq"] := 0
 
CoefK[3, s, "Tq"] := 0
 
CoefK[4, cs, "Tq"] := -(Sqrt[2]*\[Alpha]*\[Beta]^2*
     (HT[LamB, "Tq", 1/2, 1/2, 0]*HT[LamB, "Tq5", -1/2, 1/2, 1] - 
      HT[LamB, "Tq", -1/2, 1/2, 1]*HT[LamB, "Tq5", 1/2, 1/2, 0])*
     Re[c7p*Conjugate[c7m]])
 
CoefK[4, s, "Tq"] := 0
CoefK[1, c, "T"] := 0
 
CoefK[1, cc, "T"] := (64*mt^2*Abs[CT5]^2*HT[LamB, "T", 1/2, -1/2, 0, -1]^2)/
     q2 + (64*mt^2*Abs[CT]^2*HT[LamB, "T", 1/2, -1/2, t, -1]^2)/q2 + 
    16*(\[Beta]^2*Abs[CT]^2 + Abs[CT5]^2)*HT[LamB, "T", 1/2, 1/2, 1, -1]^2 + 
    16*(Abs[CT]^2 + \[Beta]^2*Abs[CT5]^2)*HT[LamB, "T", 1/2, 1/2, t, 0]^2
 
CoefK[1, ss, "T"] := 8*(\[Beta]^2*Abs[CT]^2 + \[Beta]p^2*Abs[CT5]^2)*
     HT[LamB, "T", 1/2, -1/2, 0, -1]^2 + 
    8*(\[Beta]p^2*Abs[CT]^2 + \[Beta]^2*Abs[CT5]^2)*
     HT[LamB, "T", 1/2, -1/2, t, -1]^2 + 
    (64*mt^2*Abs[CT5]^2*HT[LamB, "T", 1/2, 1/2, 1, -1]^2)/q2 + 
    (64*mt^2*Abs[CT]^2*HT[LamB, "T", 1/2, 1/2, t, 0]^2)/q2
 
CoefK[2, c, "T"] := 0
 
CoefK[2, cc, "T"] := (-128*mt^2*\[Alpha]*HT[LamB, "T", 1/2, -1/2, 0, -1]*
      HT[LamB, "T", 1/2, -1/2, t, -1]*Re[CT5*Conjugate[CT]])/q2 + 
    (64*(-2*mt^2 + q2)*\[Alpha]*HT[LamB, "T", 1/2, 1/2, 1, -1]*
      HT[LamB, "T", 1/2, 1/2, t, 0]*Re[CT5*Conjugate[CT]])/q2
 
CoefK[2, ss, "T"] := -32*\[Alpha]*HT[LamB, "T", 1/2, -1/2, 0, -1]*
     HT[LamB, "T", 1/2, -1/2, t, -1]*Re[CT5*Conjugate[CT]] + 
    (128*mt^2*\[Alpha]*HT[LamB, "T", 1/2, 1/2, 1, -1]*
      HT[LamB, "T", 1/2, 1/2, t, 0]*Re[CT5*Conjugate[CT]])/q2
 
CoefK[3, cs, "T"] := 0
 
CoefK[3, s, "T"] := 0
 
CoefK[4, cs, "T"] := -32*Sqrt[2]*\[Alpha]*\[Beta]^2*HT[LamB, "T", 1/2, -1/2, 
      t, -1]*HT[LamB, "T", 1/2, 1/2, 1, -1]*Re[CT5*Conjugate[CT]] - 
    32*Sqrt[2]*\[Alpha]*\[Beta]^2*HT[LamB, "T", 1/2, -1/2, 0, -1]*
     HT[LamB, "T", 1/2, 1/2, t, 0]*Re[CT5*Conjugate[CT]]
 
CoefK[4, s, "T"] := 0
CoefK[1, c, "SPVA"] := 
   (4*mt*\[Beta]*(HT[LamB, "P", 1/2, 1/2]*HT[LamB, "A", 1/2, 1/2, 0]*
       Re[csm*Conjugate[c9m]] + HT[LamB, "S", 1/2, 1/2]*
       HT[LamB, "V", 1/2, 1/2, 0]*Re[csp*Conjugate[c9p]]))/Sqrt[q2]
 
CoefK[1, cc, "SPVA"] := 
   (4*mt*(HT[LamB, "P", 1/2, 1/2]*HT[LamB, "A", 1/2, 1/2, t]*
       Re[cpm*Conjugate[c10m]] + HT[LamB, "S", 1/2, 1/2]*
       HT[LamB, "V", 1/2, 1/2, t]*Re[cpp*Conjugate[c10p]]))/Sqrt[q2]
 
CoefK[1, ss, "SPVA"] := 
   (4*mt*(HT[LamB, "P", 1/2, 1/2]*HT[LamB, "A", 1/2, 1/2, t]*
       Re[cpm*Conjugate[c10m]] + HT[LamB, "S", 1/2, 1/2]*
       HT[LamB, "V", 1/2, 1/2, t]*Re[cpp*Conjugate[c10p]]))/Sqrt[q2]
 
CoefK[2, c, "SPVA"] := (4*mt*\[Alpha]*\[Beta]*
     (HT[LamB, "S", 1/2, 1/2]*HT[LamB, "A", 1/2, 1/2, 0]*
       Re[csp*Conjugate[c9m]] + HT[LamB, "P", 1/2, 1/2]*
       HT[LamB, "V", 1/2, 1/2, 0]*Re[csm*Conjugate[c9p]]))/Sqrt[q2]
 
CoefK[2, cc, "SPVA"] := 
   (4*mt*\[Alpha]*(HT[LamB, "S", 1/2, 1/2]*HT[LamB, "A", 1/2, 1/2, t]*
       Re[cpp*Conjugate[c10m]] + HT[LamB, "P", 1/2, 1/2]*
       HT[LamB, "V", 1/2, 1/2, t]*Re[cpm*Conjugate[c10p]]))/Sqrt[q2]
 
CoefK[2, ss, "SPVA"] := 
   (4*mt*\[Alpha]*(HT[LamB, "S", 1/2, 1/2]*HT[LamB, "A", 1/2, 1/2, t]*
       Re[cpp*Conjugate[c10m]] + HT[LamB, "P", 1/2, 1/2]*
       HT[LamB, "V", 1/2, 1/2, t]*Re[cpm*Conjugate[c10p]]))/Sqrt[q2]
 
CoefK[3, cs, "SPVA"] := 0
 
CoefK[3, s, "SPVA"] := (2*Sqrt[2]*mt*\[Alpha]*\[Beta]*
     (-(HT[LamB, "P", 1/2, 1/2]*HT[LamB, "A", -1/2, 1/2, 1]*
        Im[csm*Conjugate[c9m]]) + HT[LamB, "S", 1/2, 1/2]*
       HT[LamB, "V", -1/2, 1/2, 1]*Im[csp*Conjugate[c9p]]))/Sqrt[q2]
 
CoefK[4, cs, "SPVA"] := 0
 
CoefK[4, s, "SPVA"] := (2*Sqrt[2]*mt*\[Alpha]*\[Beta]*
     (HT[LamB, "S", 1/2, 1/2]*HT[LamB, "A", -1/2, 1/2, 1]*
       Re[csp*Conjugate[c9m]] - HT[LamB, "P", 1/2, 1/2]*
       HT[LamB, "V", -1/2, 1/2, 1]*Re[csm*Conjugate[c9p]]))/Sqrt[q2]
CoefK[1, c, "SPTq"] := 
   (4*mt*\[Beta]*(HT[LamB, "P", 1/2, 1/2]*HT[LamB, "Tq5", 1/2, 1/2, 0]*
       Re[csm*Conjugate[c7m]] + HT[LamB, "S", 1/2, 1/2]*
       HT[LamB, "Tq", 1/2, 1/2, 0]*Re[csp*Conjugate[c7p]]))/Sqrt[q2]
 
CoefK[1, cc, "SPTq"] := 0
 
CoefK[1, ss, "SPTq"] := 0
 
CoefK[2, c, "SPTq"] := (4*mt*\[Alpha]*\[Beta]*
     (HT[LamB, "S", 1/2, 1/2]*HT[LamB, "Tq5", 1/2, 1/2, 0]*
       Re[csp*Conjugate[c7m]] + HT[LamB, "P", 1/2, 1/2]*
       HT[LamB, "Tq", 1/2, 1/2, 0]*Re[csm*Conjugate[c7p]]))/Sqrt[q2]
 
CoefK[2, cc, "SPTq"] := 0
 
CoefK[2, ss, "SPTq"] := 0
 
CoefK[3, cs, "SPTq"] := 0
 
CoefK[3, s, "SPTq"] := (2*Sqrt[2]*mt*\[Alpha]*\[Beta]*
     (-(HT[LamB, "P", 1/2, 1/2]*HT[LamB, "Tq5", -1/2, 1/2, 1]*
        Im[csm*Conjugate[c7m]]) + HT[LamB, "S", 1/2, 1/2]*
       HT[LamB, "Tq", -1/2, 1/2, 1]*Im[csp*Conjugate[c7p]]))/Sqrt[q2]
 
CoefK[4, cs, "SPTq"] := 0
 
CoefK[4, s, "SPTq"] := (2*Sqrt[2]*mt*\[Alpha]*\[Beta]*
     (HT[LamB, "S", 1/2, 1/2]*HT[LamB, "Tq5", -1/2, 1/2, 1]*
       Re[csp*Conjugate[c7m]] - HT[LamB, "P", 1/2, 1/2]*
       HT[LamB, "Tq", -1/2, 1/2, 1]*Re[csm*Conjugate[c7p]]))/Sqrt[q2]
CoefK[1, c, "SPT"] := 8*\[Beta]*(HT[LamB, "P", 1/2, 1/2]*
      HT[LamB, "T", 1/2, 1/2, 1, -1]*Re[CT*Conjugate[cpm] + 
        CT5*Conjugate[csm]] + HT[LamB, "S", 1/2, 1/2]*
      HT[LamB, "T", 1/2, 1/2, t, 0]*Re[CT5*Conjugate[cpp] + 
        CT*Conjugate[csp]])
 
CoefK[1, cc, "SPT"] := 0
 
CoefK[1, ss, "SPT"] := 0
 
CoefK[2, c, "SPT"] := 8*\[Alpha]*\[Beta]*
    (HT[LamB, "P", 1/2, 1/2]*HT[LamB, "T", 1/2, 1/2, t, 0]*
      Re[CT5*Conjugate[cpm] + CT*Conjugate[csm]] + HT[LamB, "S", 1/2, 1/2]*
      HT[LamB, "T", 1/2, 1/2, 1, -1]*Re[CT*Conjugate[cpp] + 
        CT5*Conjugate[csp]])
 
CoefK[2, cc, "SPT"] := 0
 
CoefK[2, ss, "SPT"] := 0
 
CoefK[3, cs, "SPT"] := 0
 
CoefK[3, s, "SPT"] := -4*Sqrt[2]*\[Alpha]*\[Beta]*
    (HT[LamB, "P", 1/2, 1/2]*HT[LamB, "T", 1/2, -1/2, 0, -1]*
      Im[CT*Conjugate[cpm] + CT5*Conjugate[csm]] + HT[LamB, "S", 1/2, 1/2]*
      HT[LamB, "T", 1/2, -1/2, t, -1]*Im[CT5*Conjugate[cpp] + 
        CT*Conjugate[csp]])
 
CoefK[4, cs, "SPT"] := 0
 
CoefK[4, s, "SPT"] := -4*Sqrt[2]*\[Alpha]*\[Beta]*
    (HT[LamB, "P", 1/2, 1/2]*HT[LamB, "T", 1/2, -1/2, t, -1]*
      Re[CT5*Conjugate[cpm] + CT*Conjugate[csm]] + HT[LamB, "S", 1/2, 1/2]*
      HT[LamB, "T", 1/2, -1/2, 0, -1]*Re[CT*Conjugate[cpp] + 
        CT5*Conjugate[csp]])
CoefK[1, c, "VATq"] := -2*\[Beta]*HT[LamB, "A", -1/2, 1/2, 1]*
     HT[LamB, "Tq", -1/2, 1/2, 1]*Re[c7p*Conjugate[c10m]] - 
    2*\[Beta]*HT[LamB, "Tq5", -1/2, 1/2, 1]*HT[LamB, "V", -1/2, 1/2, 1]*
     Re[c7m*Conjugate[c10p]]
 
CoefK[1, cc, "VATq"] := 2*HT[LamB, "A", -1/2, 1/2, 1]*
     HT[LamB, "Tq5", -1/2, 1/2, 1]*Re[c9m*Conjugate[c7m]] + 
    (8*mt^2*HT[LamB, "A", 1/2, 1/2, 0]*HT[LamB, "Tq5", 1/2, 1/2, 0]*
      Re[c9m*Conjugate[c7m]])/q2 + 2*HT[LamB, "Tq", -1/2, 1/2, 1]*
     HT[LamB, "V", -1/2, 1/2, 1]*Re[c9p*Conjugate[c7p]] + 
    (8*mt^2*HT[LamB, "Tq", 1/2, 1/2, 0]*HT[LamB, "V", 1/2, 1/2, 0]*
      Re[c9p*Conjugate[c7p]])/q2
 
CoefK[1, ss, "VATq"] := \[Beta]p^2*HT[LamB, "A", -1/2, 1/2, 1]*
     HT[LamB, "Tq5", -1/2, 1/2, 1]*Re[c9m*Conjugate[c7m]] + 
    2*HT[LamB, "A", 1/2, 1/2, 0]*HT[LamB, "Tq5", 1/2, 1/2, 0]*
     Re[c9m*Conjugate[c7m]] + \[Beta]p^2*HT[LamB, "Tq", -1/2, 1/2, 1]*
     HT[LamB, "V", -1/2, 1/2, 1]*Re[c9p*Conjugate[c7p]] + 
    2*HT[LamB, "Tq", 1/2, 1/2, 0]*HT[LamB, "V", 1/2, 1/2, 0]*
     Re[c9p*Conjugate[c7p]]
 
CoefK[2, c, "VATq"] := -2*\[Alpha]*\[Beta]*HT[LamB, "A", -1/2, 1/2, 1]*
     HT[LamB, "Tq5", -1/2, 1/2, 1]*Re[c7m*Conjugate[c10m]] - 
    2*\[Alpha]*\[Beta]*HT[LamB, "Tq", -1/2, 1/2, 1]*
     HT[LamB, "V", -1/2, 1/2, 1]*Re[c7p*Conjugate[c10p]]
 
CoefK[2, cc, "VATq"] := 2*\[Alpha]*HT[LamB, "Tq5", -1/2, 1/2, 1]*
     HT[LamB, "V", -1/2, 1/2, 1]*Re[c9p*Conjugate[c7m]] + 
    (8*mt^2*\[Alpha]*HT[LamB, "Tq5", 1/2, 1/2, 0]*HT[LamB, "V", 1/2, 1/2, 0]*
      Re[c9p*Conjugate[c7m]])/q2 + 2*\[Alpha]*HT[LamB, "A", -1/2, 1/2, 1]*
     HT[LamB, "Tq", -1/2, 1/2, 1]*Re[c9m*Conjugate[c7p]] + 
    (8*mt^2*\[Alpha]*HT[LamB, "A", 1/2, 1/2, 0]*HT[LamB, "Tq", 1/2, 1/2, 0]*
      Re[c9m*Conjugate[c7p]])/q2
 
CoefK[2, ss, "VATq"] := \[Alpha]*\[Beta]p^2*HT[LamB, "Tq5", -1/2, 1/2, 1]*
     HT[LamB, "V", -1/2, 1/2, 1]*Re[c9p*Conjugate[c7m]] + 
    2*\[Alpha]*HT[LamB, "Tq5", 1/2, 1/2, 0]*HT[LamB, "V", 1/2, 1/2, 0]*
     Re[c9p*Conjugate[c7m]] + \[Alpha]*\[Beta]p^2*HT[LamB, "A", -1/2, 1/2, 1]*
     HT[LamB, "Tq", -1/2, 1/2, 1]*Re[c9m*Conjugate[c7p]] + 
    2*\[Alpha]*HT[LamB, "A", 1/2, 1/2, 0]*HT[LamB, "Tq", 1/2, 1/2, 0]*
     Re[c9m*Conjugate[c7p]]
 
CoefK[3, cs, "VATq"] := Sqrt[2]*\[Alpha]*\[Beta]^2*HT[LamB, "A", 1/2, 1/2, 0]*
     HT[LamB, "Tq5", -1/2, 1/2, 1]*Im[c9m*Conjugate[c7m]] - 
    Sqrt[2]*\[Alpha]*\[Beta]^2*HT[LamB, "A", -1/2, 1/2, 1]*
     HT[LamB, "Tq5", 1/2, 1/2, 0]*Im[c9m*Conjugate[c7m]] + 
    Sqrt[2]*\[Alpha]*\[Beta]^2*HT[LamB, "Tq", 1/2, 1/2, 0]*
     HT[LamB, "V", -1/2, 1/2, 1]*Im[c9p*Conjugate[c7p]] - 
    Sqrt[2]*\[Alpha]*\[Beta]^2*HT[LamB, "Tq", -1/2, 1/2, 1]*
     HT[LamB, "V", 1/2, 1/2, 0]*Im[c9p*Conjugate[c7p]]
 
CoefK[3, s, "VATq"] := Sqrt[2]*\[Alpha]*\[Beta]*HT[LamB, "A", 1/2, 1/2, 0]*
     HT[LamB, "Tq", -1/2, 1/2, 1]*Im[c7p*Conjugate[c10m]] + 
    Sqrt[2]*\[Alpha]*\[Beta]*HT[LamB, "A", -1/2, 1/2, 1]*
     HT[LamB, "Tq", 1/2, 1/2, 0]*Im[c7p*Conjugate[c10m]] - 
    Sqrt[2]*\[Alpha]*\[Beta]*HT[LamB, "Tq5", 1/2, 1/2, 0]*
     HT[LamB, "V", -1/2, 1/2, 1]*Im[c7m*Conjugate[c10p]] - 
    Sqrt[2]*\[Alpha]*\[Beta]*HT[LamB, "Tq5", -1/2, 1/2, 1]*
     HT[LamB, "V", 1/2, 1/2, 0]*Im[c7m*Conjugate[c10p]]
 
CoefK[4, cs, "VATq"] := Sqrt[2]*\[Alpha]*\[Beta]^2*HT[LamB, "Tq5", 1/2, 1/2, 
      0]*HT[LamB, "V", -1/2, 1/2, 1]*Re[c9p*Conjugate[c7m]] - 
    Sqrt[2]*\[Alpha]*\[Beta]^2*HT[LamB, "Tq5", -1/2, 1/2, 1]*
     HT[LamB, "V", 1/2, 1/2, 0]*Re[c9p*Conjugate[c7m]] + 
    Sqrt[2]*\[Alpha]*\[Beta]^2*HT[LamB, "A", 1/2, 1/2, 0]*
     HT[LamB, "Tq", -1/2, 1/2, 1]*Re[c9m*Conjugate[c7p]] - 
    Sqrt[2]*\[Alpha]*\[Beta]^2*HT[LamB, "A", -1/2, 1/2, 1]*
     HT[LamB, "Tq", 1/2, 1/2, 0]*Re[c9m*Conjugate[c7p]]
 
CoefK[4, s, "VATq"] := -(Sqrt[2]*\[Alpha]*\[Beta]*HT[LamB, "A", 1/2, 1/2, 0]*
      HT[LamB, "Tq5", -1/2, 1/2, 1]*Re[c7m*Conjugate[c10m]]) - 
    Sqrt[2]*\[Alpha]*\[Beta]*HT[LamB, "A", -1/2, 1/2, 1]*
     HT[LamB, "Tq5", 1/2, 1/2, 0]*Re[c7m*Conjugate[c10m]] + 
    Sqrt[2]*\[Alpha]*\[Beta]*HT[LamB, "Tq", 1/2, 1/2, 0]*
     HT[LamB, "V", -1/2, 1/2, 1]*Re[c7p*Conjugate[c10p]] + 
    Sqrt[2]*\[Alpha]*\[Beta]*HT[LamB, "Tq", -1/2, 1/2, 1]*
     HT[LamB, "V", 1/2, 1/2, 0]*Re[c7p*Conjugate[c10p]]
CoefK[1, c, "VAT"] := 
   (16*mt*\[Beta]*((-(HT[LamB, "A", -1/2, 1/2, 1]*HT[LamB, "T", 1/2, -1/2, t, 
           -1]) + HT[LamB, "A", 1/2, 1/2, t]*HT[LamB, "T", 1/2, 1/2, 1, -1])*
       Re[CT*Conjugate[c10m]] + (HT[LamB, "V", -1/2, 1/2, 1]*
         HT[LamB, "T", 1/2, -1/2, 0, -1] + HT[LamB, "V", 1/2, 1/2, t]*
         HT[LamB, "T", 1/2, 1/2, t, 0])*Re[CT5*Conjugate[c10p]]))/Sqrt[q2]
 
CoefK[1, cc, "VAT"] := 
   (16*mt*((-(HT[LamB, "A", -1/2, 1/2, 1]*HT[LamB, "T", 1/2, -1/2, 0, -1]) + 
        HT[LamB, "A", 1/2, 1/2, 0]*HT[LamB, "T", 1/2, 1/2, 1, -1])*
       Re[CT5*Conjugate[c9m]] + (HT[LamB, "V", -1/2, 1/2, 1]*
         HT[LamB, "T", 1/2, -1/2, t, -1] + HT[LamB, "V", 1/2, 1/2, 0]*
         HT[LamB, "T", 1/2, 1/2, t, 0])*Re[CT*Conjugate[c9p]]))/Sqrt[q2]
 
CoefK[1, ss, "VAT"] := 
   (16*mt*((-(HT[LamB, "A", -1/2, 1/2, 1]*HT[LamB, "T", 1/2, -1/2, 0, -1]) + 
        HT[LamB, "A", 1/2, 1/2, 0]*HT[LamB, "T", 1/2, 1/2, 1, -1])*
       Re[CT5*Conjugate[c9m]] + (HT[LamB, "V", -1/2, 1/2, 1]*
         HT[LamB, "T", 1/2, -1/2, t, -1] + HT[LamB, "V", 1/2, 1/2, 0]*
         HT[LamB, "T", 1/2, 1/2, t, 0])*Re[CT*Conjugate[c9p]]))/Sqrt[q2]
 
CoefK[2, c, "VAT"] := (16*mt*\[Alpha]*\[Beta]*
     ((HT[LamB, "A", -1/2, 1/2, 1]*HT[LamB, "T", 1/2, -1/2, 0, -1] + 
        HT[LamB, "A", 1/2, 1/2, t]*HT[LamB, "T", 1/2, 1/2, t, 0])*
       Re[CT5*Conjugate[c10m]] + 
      (-(HT[LamB, "V", -1/2, 1/2, 1]*HT[LamB, "T", 1/2, -1/2, t, -1]) + 
        HT[LamB, "V", 1/2, 1/2, t]*HT[LamB, "T", 1/2, 1/2, 1, -1])*
       Re[CT*Conjugate[c10p]]))/Sqrt[q2]
 
CoefK[2, cc, "VAT"] := 
   (16*mt*\[Alpha]*((HT[LamB, "A", -1/2, 1/2, 1]*HT[LamB, "T", 1/2, -1/2, t, 
          -1] + HT[LamB, "A", 1/2, 1/2, 0]*HT[LamB, "T", 1/2, 1/2, t, 0])*
       Re[CT*Conjugate[c9m]] + 
      (-(HT[LamB, "V", -1/2, 1/2, 1]*HT[LamB, "T", 1/2, -1/2, 0, -1]) + 
        HT[LamB, "V", 1/2, 1/2, 0]*HT[LamB, "T", 1/2, 1/2, 1, -1])*
       Re[CT5*Conjugate[c9p]]))/Sqrt[q2]
 
CoefK[2, ss, "VAT"] := 
   (16*mt*\[Alpha]*((HT[LamB, "A", -1/2, 1/2, 1]*HT[LamB, "T", 1/2, -1/2, t, 
          -1] + HT[LamB, "A", 1/2, 1/2, 0]*HT[LamB, "T", 1/2, 1/2, t, 0])*
       Re[CT*Conjugate[c9m]] + 
      (-(HT[LamB, "V", -1/2, 1/2, 1]*HT[LamB, "T", 1/2, -1/2, 0, -1]) + 
        HT[LamB, "V", 1/2, 1/2, 0]*HT[LamB, "T", 1/2, 1/2, 1, -1])*
       Re[CT5*Conjugate[c9p]]))/Sqrt[q2]
 
CoefK[3, cs, "VAT"] := 0
 
CoefK[3, s, "VAT"] := (8*Sqrt[2]*mt*\[Alpha]*\[Beta]*
     ((-(HT[LamB, "A", 1/2, 1/2, t]*HT[LamB, "T", 1/2, -1/2, 0, -1]) + 
        HT[LamB, "A", 1/2, 1/2, 0]*HT[LamB, "T", 1/2, -1/2, t, -1] + 
        HT[LamB, "A", -1/2, 1/2, 1]*HT[LamB, "T", 1/2, 1/2, t, 0])*
       Im[CT*Conjugate[c10m]] + (HT[LamB, "V", 1/2, 1/2, 0]*
         HT[LamB, "T", 1/2, -1/2, 0, -1] - HT[LamB, "V", 1/2, 1/2, t]*
         HT[LamB, "T", 1/2, -1/2, t, -1] - HT[LamB, "V", -1/2, 1/2, 1]*
         HT[LamB, "T", 1/2, 1/2, 1, -1])*Im[CT5*Conjugate[c10p]]))/Sqrt[q2]
 
CoefK[4, cs, "VAT"] := 0
 
CoefK[4, s, "VAT"] := (8*Sqrt[2]*mt*\[Alpha]*\[Beta]*
     ((HT[LamB, "A", 1/2, 1/2, 0]*HT[LamB, "T", 1/2, -1/2, 0, -1] - 
        HT[LamB, "A", 1/2, 1/2, t]*HT[LamB, "T", 1/2, -1/2, t, -1] - 
        HT[LamB, "A", -1/2, 1/2, 1]*HT[LamB, "T", 1/2, 1/2, 1, -1])*
       Re[CT5*Conjugate[c10m]] + 
      (-(HT[LamB, "V", 1/2, 1/2, t]*HT[LamB, "T", 1/2, -1/2, 0, -1]) + 
        HT[LamB, "V", 1/2, 1/2, 0]*HT[LamB, "T", 1/2, -1/2, t, -1] + 
        HT[LamB, "V", -1/2, 1/2, 1]*HT[LamB, "T", 1/2, 1/2, t, 0])*
       Re[CT*Conjugate[c10p]]))/Sqrt[q2]
CoefK[1, c, "TqT"] := 0
 
CoefK[1, cc, "TqT"] := 
   (16*mt*((-(HT[LamB, "Tq5", -1/2, 1/2, 1]*HT[LamB, "T", 1/2, -1/2, 0, 
           -1]) + HT[LamB, "Tq5", 1/2, 1/2, 0]*HT[LamB, "T", 1/2, 1/2, 1, 
          -1])*Re[CT5*Conjugate[c7m]] + 
      (HT[LamB, "Tq", -1/2, 1/2, 1]*HT[LamB, "T", 1/2, -1/2, t, -1] + 
        HT[LamB, "Tq", 1/2, 1/2, 0]*HT[LamB, "T", 1/2, 1/2, t, 0])*
       Re[CT*Conjugate[c7p]]))/Sqrt[q2]
 
CoefK[1, ss, "TqT"] := 
   (16*mt*((-(HT[LamB, "Tq5", -1/2, 1/2, 1]*HT[LamB, "T", 1/2, -1/2, 0, 
           -1]) + HT[LamB, "Tq5", 1/2, 1/2, 0]*HT[LamB, "T", 1/2, 1/2, 1, 
          -1])*Re[CT5*Conjugate[c7m]] + 
      (HT[LamB, "Tq", -1/2, 1/2, 1]*HT[LamB, "T", 1/2, -1/2, t, -1] + 
        HT[LamB, "Tq", 1/2, 1/2, 0]*HT[LamB, "T", 1/2, 1/2, t, 0])*
       Re[CT*Conjugate[c7p]]))/Sqrt[q2]
 
CoefK[2, c, "TqT"] := 0
 
CoefK[2, cc, "TqT"] := 
   (16*mt*\[Alpha]*((HT[LamB, "Tq5", -1/2, 1/2, 1]*HT[LamB, "T", 1/2, -1/2, 
          t, -1] + HT[LamB, "Tq5", 1/2, 1/2, 0]*HT[LamB, "T", 1/2, 1/2, t, 
          0])*Re[CT*Conjugate[c7m]] + 
      (-(HT[LamB, "Tq", -1/2, 1/2, 1]*HT[LamB, "T", 1/2, -1/2, 0, -1]) + 
        HT[LamB, "Tq", 1/2, 1/2, 0]*HT[LamB, "T", 1/2, 1/2, 1, -1])*
       Re[CT5*Conjugate[c7p]]))/Sqrt[q2]
 
CoefK[2, ss, "TqT"] := 
   (16*mt*\[Alpha]*((HT[LamB, "Tq5", -1/2, 1/2, 1]*HT[LamB, "T", 1/2, -1/2, 
          t, -1] + HT[LamB, "Tq5", 1/2, 1/2, 0]*HT[LamB, "T", 1/2, 1/2, t, 
          0])*Re[CT*Conjugate[c7m]] + 
      (-(HT[LamB, "Tq", -1/2, 1/2, 1]*HT[LamB, "T", 1/2, -1/2, 0, -1]) + 
        HT[LamB, "Tq", 1/2, 1/2, 0]*HT[LamB, "T", 1/2, 1/2, 1, -1])*
       Re[CT5*Conjugate[c7p]]))/Sqrt[q2]
 
CoefK[3, cs, "TqT"] := 0
 
CoefK[3, s, "TqT"] := 0
 
CoefK[4, cs, "TqT"] := 0
 
CoefK[4, s, "TqT"] := 0


==> mathematica/expressions_in_Mathematica/bartensor_Dirac.m <==
(* ::Package:: *)

HT[LamB, "S", -1/2, -1/2] := (FormF[zero, LamB, Lam, q2]*(-MM[Lam] + MM[LamB])*
     Sqrt[-q2 + (MM[Lam] + MM[LamB])^2])/(mb - ms)
 
HT[LamB, "S", -1/2, 1/2] := 0
 
HT[LamB, "S", 1/2, -1/2] := 0
 
HT[LamB, "S", 1/2, 1/2] := (FormF[zero, LamB, Lam, q2]*(-MM[Lam] + MM[LamB])*
     Sqrt[-q2 + (MM[Lam] + MM[LamB])^2])/(mb - ms)
     
HT[LamB, "P", -1/2, -1/2] := (FormG[zero, LamB, Lam, q2]*
     Sqrt[-q2 + (MM[Lam] - MM[LamB])^2]*(MM[Lam] + MM[LamB]))/(mb + ms)
 
HT[LamB, "P", -1/2, 1/2] := 0
 
HT[LamB, "P", 1/2, -1/2] := 0
 
HT[LamB, "P", 1/2, 1/2] := 
   -((FormG[zero, LamB, Lam, q2]*Sqrt[-q2 + (MM[Lam] - MM[LamB])^2]*
      (MM[Lam] + MM[LamB]))/(mb + ms))
      
HT[LamB, "V", -1/2, -1/2, -1] := 0
 
HT[LamB, "V", -1/2, -1/2, 0] := FormF[plus, LamB, Lam, q2]*
    Sqrt[-1 + (MM[Lam] - MM[LamB])^2/q2]*(MM[Lam] + MM[LamB])
 
HT[LamB, "V", -1/2, -1/2, 1] := 0
 
HT[LamB, "V", -1/2, -1/2, t] := FormF[zero, LamB, Lam, q2]*
    (-MM[Lam] + MM[LamB])*Sqrt[-1 + (MM[Lam] + MM[LamB])^2/q2]
 
HT[LamB, "V", -1/2, 1/2, -1] := 0
 
HT[LamB, "V", -1/2, 1/2, 0] := 0
 
HT[LamB, "V", -1/2, 1/2, 1] := Sqrt[2]*FormF[perp, LamB, Lam, q2]*
    Sqrt[-q2 + (MM[Lam] - MM[LamB])^2]
 
HT[LamB, "V", -1/2, 1/2, t] := 0
 
HT[LamB, "V", 1/2, -1/2, -1] := Sqrt[2]*FormF[perp, LamB, Lam, q2]*
    Sqrt[-q2 + (MM[Lam] - MM[LamB])^2]
 
HT[LamB, "V", 1/2, -1/2, 0] := 0
 
HT[LamB, "V", 1/2, -1/2, 1] := 0
 
HT[LamB, "V", 1/2, -1/2, t] := 0
 
HT[LamB, "V", 1/2, 1/2, -1] := 0
 
HT[LamB, "V", 1/2, 1/2, 0] := FormF[plus, LamB, Lam, q2]*
    Sqrt[-1 + (MM[Lam] - MM[LamB])^2/q2]*(MM[Lam] + MM[LamB])
 
HT[LamB, "V", 1/2, 1/2, 1] := 0
 
HT[LamB, "V", 1/2, 1/2, t] := FormF[zero, LamB, Lam, q2]*(-MM[Lam] + MM[LamB])*
    Sqrt[-1 + (MM[Lam] + MM[LamB])^2/q2]
    
HT[LamB, "A", -1/2, -1/2, -1] := 0
 
HT[LamB, "A", -1/2, -1/2, 0] := FormG[plus, LamB, Lam, q2]*
    (MM[Lam] - MM[LamB])*Sqrt[-1 + (MM[Lam] + MM[LamB])^2/q2]
 
HT[LamB, "A", -1/2, -1/2, 1] := 0
 
HT[LamB, "A", -1/2, -1/2, t] := 
   -((FormG[zero, LamB, Lam, q2]*Sqrt[q2*(-q2 + (MM[Lam] - MM[LamB])^2)]*
      (MM[Lam] + MM[LamB]))/q2)
 
HT[LamB, "A", -1/2, 1/2, -1] := 0
 
HT[LamB, "A", -1/2, 1/2, 0] := 0
 
HT[LamB, "A", -1/2, 1/2, 1] := Sqrt[2]*FormG[perp, LamB, Lam, q2]*
    Sqrt[-q2 + (MM[Lam] + MM[LamB])^2]
 
HT[LamB, "A", -1/2, 1/2, t] := 0
 
HT[LamB, "A", 1/2, -1/2, -1] := -(Sqrt[2]*FormG[perp, LamB, Lam, q2]*
     Sqrt[-q2 + (MM[Lam] + MM[LamB])^2])
 
HT[LamB, "A", 1/2, -1/2, 0] := 0
 
HT[LamB, "A", 1/2, -1/2, 1] := 0
 
HT[LamB, "A", 1/2, -1/2, t] := 0
 
HT[LamB, "A", 1/2, 1/2, -1] := 0
 
HT[LamB, "A", 1/2, 1/2, 0] := FormG[plus, LamB, Lam, q2]*(-MM[Lam] + MM[LamB])*
    Sqrt[-1 + (MM[Lam] + MM[LamB])^2/q2]
 
HT[LamB, "A", 1/2, 1/2, 1] := 0
 
HT[LamB, "A", 1/2, 1/2, t] := (FormG[zero, LamB, Lam, q2]*
     Sqrt[q2*(-q2 + (MM[Lam] - MM[LamB])^2)]*(MM[Lam] + MM[LamB]))/q2
     
HT[LamB, "Tq", -1/2, -1/2, -1] := 0
 
HT[LamB, "Tq", -1/2, -1/2, 0] := -(FormH[plus, LamB, Lam, q2]*
     Sqrt[q2*(-q2 + (MM[Lam] - MM[LamB])^2)])
 
HT[LamB, "Tq", -1/2, -1/2, 1] := 0
 
HT[LamB, "Tq", -1/2, -1/2, t] := 0
 
HT[LamB, "Tq", -1/2, 1/2, -1] := 0
 
HT[LamB, "Tq", -1/2, 1/2, 0] := 0
 
HT[LamB, "Tq", -1/2, 1/2, 1] := -(Sqrt[2]*FormH[perp, LamB, Lam, q2]*
     Sqrt[-q2 + (MM[Lam] - MM[LamB])^2]*(MM[Lam] + MM[LamB]))
 
HT[LamB, "Tq", -1/2, 1/2, t] := 0
 
HT[LamB, "Tq", 1/2, -1/2, -1] := -(Sqrt[2]*FormH[perp, LamB, Lam, q2]*
     Sqrt[-q2 + (MM[Lam] - MM[LamB])^2]*(MM[Lam] + MM[LamB]))
 
HT[LamB, "Tq", 1/2, -1/2, 0] := 0
 
HT[LamB, "Tq", 1/2, -1/2, 1] := 0
 
HT[LamB, "Tq", 1/2, -1/2, t] := 0
 
HT[LamB, "Tq", 1/2, 1/2, -1] := 0
 
HT[LamB, "Tq", 1/2, 1/2, 0] := -(FormH[plus, LamB, Lam, q2]*
     Sqrt[q2*(-q2 + (MM[Lam] - MM[LamB])^2)])
 
HT[LamB, "Tq", 1/2, 1/2, 1] := 0
 
HT[LamB, "Tq", 1/2, 1/2, t] := 0
HT[LamB, "Tq5", -1/2, -1/2, -1] := 0
 
HT[LamB, "Tq5", -1/2, -1/2, 0] := -(FormHt[plus, LamB, Lam, q2]*
     Sqrt[q2*(-q2 + (MM[Lam] + MM[LamB])^2)])
 
HT[LamB, "Tq5", -1/2, -1/2, 1] := 0
 
HT[LamB, "Tq5", -1/2, -1/2, t] := 0
 
HT[LamB, "Tq5", -1/2, 1/2, -1] := 0
 
HT[LamB, "Tq5", -1/2, 1/2, 0] := 0
 
HT[LamB, "Tq5", -1/2, 1/2, 1] := Sqrt[2]*FormHt[perp, LamB, Lam, q2]*
    (-MM[Lam] + MM[LamB])*Sqrt[-q2 + (MM[Lam] + MM[LamB])^2]
 
HT[LamB, "Tq5", -1/2, 1/2, t] := 0
 
HT[LamB, "Tq5", 1/2, -1/2, -1] := Sqrt[2]*FormHt[perp, LamB, Lam, q2]*
    (MM[Lam] - MM[LamB])*Sqrt[-q2 + (MM[Lam] + MM[LamB])^2]
 
HT[LamB, "Tq5", 1/2, -1/2, 0] := 0
 
HT[LamB, "Tq5", 1/2, -1/2, 1] := 0
 
HT[LamB, "Tq5", 1/2, -1/2, t] := 0
 
HT[LamB, "Tq5", 1/2, 1/2, -1] := 0
 
HT[LamB, "Tq5", 1/2, 1/2, 0] := FormHt[plus, LamB, Lam, q2]*
    Sqrt[q2*(-q2 + (MM[Lam] + MM[LamB])^2)]
 
HT[LamB, "Tq5", 1/2, 1/2, 1] := 0
 
HT[LamB, "Tq5", 1/2, 1/2, t] := 0
HT[LamB, "T", -1/2, -1/2, -1, -1] := 0
 
HT[LamB, "T", -1/2, -1/2, -1, 0] := 0
 
HT[LamB, "T", -1/2, -1/2, -1, 1] := -(FormHt[plus, LamB, Lam, q2]*
     Sqrt[-q2 + (MM[Lam] + MM[LamB])^2])
 
HT[LamB, "T", -1/2, -1/2, -1, t] := 0
 
HT[LamB, "T", -1/2, -1/2, 0, -1] := 0
 
HT[LamB, "T", -1/2, -1/2, 0, 0] := 0
 
HT[LamB, "T", -1/2, -1/2, 0, 1] := 0
 
HT[LamB, "T", -1/2, -1/2, 0, t] := -(FormH[plus, LamB, Lam, q2]*
     Sqrt[-q2 + (MM[Lam] - MM[LamB])^2])
 
HT[LamB, "T", -1/2, -1/2, 1, -1] := FormHt[plus, LamB, Lam, q2]*
    Sqrt[-q2 + (MM[Lam] + MM[LamB])^2]
 
HT[LamB, "T", -1/2, -1/2, 1, 0] := 0
 
HT[LamB, "T", -1/2, -1/2, 1, 1] := 0
 
HT[LamB, "T", -1/2, -1/2, 1, t] := 0
 
HT[LamB, "T", -1/2, -1/2, t, -1] := 0
 
HT[LamB, "T", -1/2, -1/2, t, 0] := FormH[plus, LamB, Lam, q2]*
    Sqrt[-q2 + (MM[Lam] - MM[LamB])^2]
 
HT[LamB, "T", -1/2, -1/2, t, 1] := 0
 
HT[LamB, "T", -1/2, -1/2, t, t] := 0
 
HT[LamB, "T", -1/2, 1/2, -1, -1] := 0
 
HT[LamB, "T", -1/2, 1/2, -1, 0] := 0
 
HT[LamB, "T", -1/2, 1/2, -1, 1] := 0
 
HT[LamB, "T", -1/2, 1/2, -1, t] := 0
 
HT[LamB, "T", -1/2, 1/2, 0, -1] := 0
 
HT[LamB, "T", -1/2, 1/2, 0, 0] := 0
 
HT[LamB, "T", -1/2, 1/2, 0, 1] := FormHt[perp, LamB, Lam, q2]*
    (-MM[Lam] + MM[LamB])*Sqrt[-2 + (2*(MM[Lam] + MM[LamB])^2)/q2]
 
HT[LamB, "T", -1/2, 1/2, 0, t] := 0
 
HT[LamB, "T", -1/2, 1/2, 1, -1] := 0
 
HT[LamB, "T", -1/2, 1/2, 1, 0] := FormHt[perp, LamB, Lam, q2]*
    (MM[Lam] - MM[LamB])*Sqrt[-2 + (2*(MM[Lam] + MM[LamB])^2)/q2]
 
HT[LamB, "T", -1/2, 1/2, 1, 1] := 0
 
HT[LamB, "T", -1/2, 1/2, 1, t] := -(FormH[perp, LamB, Lam, q2]*
     Sqrt[-2 + (2*(MM[Lam] - MM[LamB])^2)/q2]*(MM[Lam] + MM[LamB]))
 
HT[LamB, "T", -1/2, 1/2, t, -1] := 0
 
HT[LamB, "T", -1/2, 1/2, t, 0] := 0
 
HT[LamB, "T", -1/2, 1/2, t, 1] := FormH[perp, LamB, Lam, q2]*
    Sqrt[-2 + (2*(MM[Lam] - MM[LamB])^2)/q2]*(MM[Lam] + MM[LamB])
 
HT[LamB, "T", -1/2, 1/2, t, t] := 0
 
HT[LamB, "T", 1/2, -1/2, -1, -1] := 0
 
HT[LamB, "T", 1/2, -1/2, -1, 0] := FormHt[perp, LamB, Lam, q2]*
    (MM[Lam] - MM[LamB])*Sqrt[-2 + (2*(MM[Lam] + MM[LamB])^2)/q2]
 
HT[LamB, "T", 1/2, -1/2, -1, 1] := 0
 
HT[LamB, "T", 1/2, -1/2, -1, t] := -(FormH[perp, LamB, Lam, q2]*
     Sqrt[-2 + (2*(MM[Lam] - MM[LamB])^2)/q2]*(MM[Lam] + MM[LamB]))
 
HT[LamB, "T", 1/2, -1/2, 0, -1] := FormHt[perp, LamB, Lam, q2]*
    (-MM[Lam] + MM[LamB])*Sqrt[-2 + (2*(MM[Lam] + MM[LamB])^2)/q2]
 
HT[LamB, "T", 1/2, -1/2, 0, 0] := 0
 
HT[LamB, "T", 1/2, -1/2, 0, 1] := 0
 
HT[LamB, "T", 1/2, -1/2, 0, t] := 0
 
HT[LamB, "T", 1/2, -1/2, 1, -1] := 0
 
HT[LamB, "T", 1/2, -1/2, 1, 0] := 0
 
HT[LamB, "T", 1/2, -1/2, 1, 1] := 0
 
HT[LamB, "T", 1/2, -1/2, 1, t] := 0
 
HT[LamB, "T", 1/2, -1/2, t, -1] := FormH[perp, LamB, Lam, q2]*
    Sqrt[-2 + (2*(MM[Lam] - MM[LamB])^2)/q2]*(MM[Lam] + MM[LamB])
 
HT[LamB, "T", 1/2, -1/2, t, 0] := 0
 
HT[LamB, "T", 1/2, -1/2, t, 1] := 0
 
HT[LamB, "T", 1/2, -1/2, t, t] := 0
 
HT[LamB, "T", 1/2, 1/2, -1, -1] := 0
 
HT[LamB, "T", 1/2, 1/2, -1, 0] := 0
 
HT[LamB, "T", 1/2, 1/2, -1, 1] := FormHt[plus, LamB, Lam, q2]*
    Sqrt[-q2 + (MM[Lam] + MM[LamB])^2]
 
HT[LamB, "T", 1/2, 1/2, -1, t] := 0
 
HT[LamB, "T", 1/2, 1/2, 0, -1] := 0
 
HT[LamB, "T", 1/2, 1/2, 0, 0] := 0
 
HT[LamB, "T", 1/2, 1/2, 0, 1] := 0
 
HT[LamB, "T", 1/2, 1/2, 0, t] := -(FormH[plus, LamB, Lam, q2]*
     Sqrt[-q2 + (MM[Lam] - MM[LamB])^2])
 
HT[LamB, "T", 1/2, 1/2, 1, -1] := -(FormHt[plus, LamB, Lam, q2]*
     Sqrt[-q2 + (MM[Lam] + MM[LamB])^2])
 
HT[LamB, "T", 1/2, 1/2, 1, 0] := 0
 
HT[LamB, "T", 1/2, 1/2, 1, 1] := 0
 
HT[LamB, "T", 1/2, 1/2, 1, t] := 0
 
HT[LamB, "T", 1/2, 1/2, t, -1] := 0
 
HT[LamB, "T", 1/2, 1/2, t, 0] := FormH[plus, LamB, Lam, q2]*
    Sqrt[-q2 + (MM[Lam] - MM[LamB])^2]
 
HT[LamB, "T", 1/2, 1/2, t, 1] := 0
 
HT[LamB, "T", 1/2, 1/2, t, t] := 0


==> mathematica/expressions_in_Mathematica/dBr_Dirac.m <==
(* ::Package:: *)

\[Beta]p := Sqrt[1 + 4*(mt^2/q2)]

\[Beta] := Sqrt[1 - 4*(mt^2/q2)]

csp := CS1 + CS2

csm := CS1 - CS2

cpp := CP1 + CP2

cpm := CP1 - CP2

c7p := ((-2*mb)/q2)*(C7eff + C7NP + C7P)

c7m := ((-2*mb)/q2)*(C7eff + C7NP - C7P)

c9p := C9eff[q2] + C9NP + C9P

c9m := -C9eff[q2] - C9NP + C9P

c10p := C10 + C10NP + C10P

c10m := -C10 - C10NP + C10P


NormNN := ((Gf^2*(CKMVtb*Conjugate[CKMVts])^2*AlphaE^2*q2*Sqrt[Qminus]*
      Sqrt[Qplus])/(3*2^11*Pi^5*MM[LamB]^3))*(1 - (4*mt^2)/q2)
      
Qplus := -q2 + (MM[Lam] + MM[LamB])^2

Qminus := -q2 + (-MM[Lam] + MM[LamB])^2


replace[ee] := {mt -> MM[ee], CS1 -> cs1E, CS2 -> cs2E, CP1 -> cp1E, 
    CP2 -> cp2E, C10NP -> c10npE, C10P -> c10pE, C9NP -> c9npE, C9P -> c9pE, 
    CT -> ctE, CT5 -> ct5E, C7NP -> c7npE, C7P -> c7pE}
 
replace[muon] := {mt -> MM[muon], CS1 -> cs1M, CS2 -> cs2M, CP1 -> cp1M, 
    CP2 -> cp2M, C10NP -> c10npM, C10P -> c10pM, C9NP -> c9npM, C9P -> c9pM, 
    CT -> ctM, CT5 -> ct5M, C7NP -> c7npM, C7P -> c7pM}
 
replace[tau] := {mt -> MM[tau], CS1 -> cs1T, CS2 -> cs2T, CP1 -> cp1T, 
    CP2 -> cp2T, C10NP -> c10npT, C10P -> c10pT, C9NP -> c9npT, C9P -> c9pT, 
    CT -> ctT, CT5 -> ct5T, C7NP -> c7npT, C7P -> c7pT}


CoefK[1, c, "SP"] := 0
 
CoefK[1, cc, "SP"] := (Abs[cpm]^2 + \[Beta]^2*Abs[csm]^2)*
     HT[LamB, "P", 1/2, 1/2]^2 + (Abs[cpp]^2 + \[Beta]^2*Abs[csp]^2)*
     HT[LamB, "S", 1/2, 1/2]^2
 
CoefK[1, ss, "SP"] := (Abs[cpm]^2 + \[Beta]^2*Abs[csm]^2)*
     HT[LamB, "P", 1/2, 1/2]^2 + (Abs[cpp]^2 + \[Beta]^2*Abs[csp]^2)*
     HT[LamB, "S", 1/2, 1/2]^2
 
CoefK[2, c, "SP"] := 0
 
CoefK[2, cc, "SP"] := 2*\[Alpha]*HT[LamB, "P", 1/2, 1/2]*
    HT[LamB, "S", 1/2, 1/2]*(Re[cpp*Conjugate[cpm]] + 
     \[Beta]^2*Re[csp*Conjugate[csm]])
 
CoefK[2, ss, "SP"] := 2*\[Alpha]*HT[LamB, "P", 1/2, 1/2]*
    HT[LamB, "S", 1/2, 1/2]*(Re[cpp*Conjugate[cpm]] + 
     \[Beta]^2*Re[csp*Conjugate[csm]])
 
CoefK[3, cs, "SP"] := 0
 
CoefK[3, s, "SP"] := 0
 
CoefK[4, cs, "SP"] := 0
 
CoefK[4, s, "SP"] := 0


CoefK[1, c, "VA"] := -2*\[Beta]*HT[LamB, "A", -1/2, 1/2, 1]*
    HT[LamB, "V", -1/2, 1/2, 1]*(Re[c9p*Conjugate[c10m]] + 
     Re[c9m*Conjugate[c10p]])
 
CoefK[1, cc, "VA"] := (\[Beta]^2*Abs[c10m]^2 + Abs[c9m]^2)*
     HT[LamB, "A", -1/2, 1/2, 1]^2 + 
    (4*mt^2*Abs[c9m]^2*HT[LamB, "A", 1/2, 1/2, 0]^2)/q2 + 
    (4*mt^2*Abs[c10m]^2*HT[LamB, "A", 1/2, 1/2, t]^2)/q2 + 
    (\[Beta]^2*Abs[c10p]^2 + Abs[c9p]^2)*HT[LamB, "V", -1/2, 1/2, 1]^2 + 
    (4*mt^2*Abs[c9p]^2*HT[LamB, "V", 1/2, 1/2, 0]^2)/q2 + 
    (4*mt^2*Abs[c10p]^2*HT[LamB, "V", 1/2, 1/2, t]^2)/q2
 
CoefK[1, ss, "VA"] := ((\[Beta]^2*Abs[c10m]^2 + \[Beta]p^2*Abs[c9m]^2)*
      HT[LamB, "A", -1/2, 1/2, 1]^2)/2 + (\[Beta]^2*Abs[c10m]^2 + Abs[c9m]^2)*
     HT[LamB, "A", 1/2, 1/2, 0]^2 + 
    (4*mt^2*Abs[c10m]^2*HT[LamB, "A", 1/2, 1/2, t]^2)/q2 + 
    ((\[Beta]^2*Abs[c10p]^2 + \[Beta]p^2*Abs[c9p]^2)*
      HT[LamB, "V", -1/2, 1/2, 1]^2)/2 + (\[Beta]^2*Abs[c10p]^2 + Abs[c9p]^2)*
     HT[LamB, "V", 1/2, 1/2, 0]^2 + 
    (4*mt^2*Abs[c10p]^2*HT[LamB, "V", 1/2, 1/2, t]^2)/q2
 
CoefK[2, c, "VA"] := -2*\[Alpha]*\[Beta]*HT[LamB, "A", -1/2, 1/2, 1]^2*
     Re[c9m*Conjugate[c10m]] - 2*\[Alpha]*\[Beta]*HT[LamB, "V", -1/2, 1/2, 1]^
      2*Re[c9p*Conjugate[c10p]]
 
CoefK[2, cc, "VA"] := (8*mt^2*\[Alpha]*HT[LamB, "A", 1/2, 1/2, t]*
      HT[LamB, "V", 1/2, 1/2, t]*Re[c10p*Conjugate[c10m]])/q2 + 
    (8*mt^2*\[Alpha]*HT[LamB, "A", 1/2, 1/2, 0]*HT[LamB, "V", 1/2, 1/2, 0]*
      Re[c9p*Conjugate[c9m]])/q2 + 2*\[Alpha]*HT[LamB, "A", -1/2, 1/2, 1]*
     HT[LamB, "V", -1/2, 1/2, 1]*(\[Beta]^2*Re[c10p*Conjugate[c10m]] + 
      Re[c9p*Conjugate[c9m]])
 
CoefK[2, ss, "VA"] := (8*mt^2*\[Alpha]*HT[LamB, "A", 1/2, 1/2, t]*
      HT[LamB, "V", 1/2, 1/2, t]*Re[c10p*Conjugate[c10m]])/q2 + 
    2*\[Alpha]*HT[LamB, "A", 1/2, 1/2, 0]*HT[LamB, "V", 1/2, 1/2, 0]*
     (\[Beta]^2*Re[c10p*Conjugate[c10m]] + Re[c9p*Conjugate[c9m]]) + 
    \[Alpha]*HT[LamB, "A", -1/2, 1/2, 1]*HT[LamB, "V", -1/2, 1/2, 1]*
     (\[Beta]^2*Re[c10p*Conjugate[c10m]] + \[Beta]p^2*Re[c9p*Conjugate[c9m]])
 
CoefK[3, cs, "VA"] := 0
 
CoefK[3, s, "VA"] := Sqrt[2]*\[Alpha]*\[Beta]*HT[LamB, "A", 1/2, 1/2, 0]*
     HT[LamB, "V", -1/2, 1/2, 1]*(Im[c9p*Conjugate[c10m]] + 
      Im[c10p*Conjugate[c9m]]) + Sqrt[2]*\[Alpha]*\[Beta]*
     HT[LamB, "A", -1/2, 1/2, 1]*HT[LamB, "V", 1/2, 1/2, 0]*
     (Im[c9p*Conjugate[c10m]] + Im[c10p*Conjugate[c9m]])
 
CoefK[4, cs, "VA"] := Sqrt[2]*\[Alpha]*\[Beta]^2*HT[LamB, "A", 1/2, 1/2, 0]*
     HT[LamB, "V", -1/2, 1/2, 1]*(Re[c10p*Conjugate[c10m]] + 
      Re[c9p*Conjugate[c9m]]) - Sqrt[2]*\[Alpha]*\[Beta]^2*
     HT[LamB, "A", -1/2, 1/2, 1]*HT[LamB, "V", 1/2, 1/2, 0]*
     (Re[c10p*Conjugate[c10m]] + Re[c9p*Conjugate[c9m]])
 
CoefK[4, s, "VA"] := -2*Sqrt[2]*\[Alpha]*\[Beta]*HT[LamB, "A", -1/2, 1/2, 1]*
     HT[LamB, "A", 1/2, 1/2, 0]*Re[c9m*Conjugate[c10m]] + 
    2*Sqrt[2]*\[Alpha]*\[Beta]*HT[LamB, "V", -1/2, 1/2, 1]*
     HT[LamB, "V", 1/2, 1/2, 0]*Re[c9p*Conjugate[c10p]]


CoefK[1, c, "Tq"] := 0
 
CoefK[1, cc, "Tq"] := Abs[c7p]^2*(HT[LamB, "Tq", -1/2, 1/2, 1]^2 + 
      (4*mt^2*HT[LamB, "Tq", 1/2, 1/2, 0]^2)/q2) + 
    Abs[c7m]^2*(HT[LamB, "Tq5", -1/2, 1/2, 1]^2 + 
      (4*mt^2*HT[LamB, "Tq5", 1/2, 1/2, 0]^2)/q2)
 
CoefK[1, ss, "Tq"] := (Abs[c7p]^2*(\[Beta]p^2*HT[LamB, "Tq", -1/2, 1/2, 1]^2 + 
       2*HT[LamB, "Tq", 1/2, 1/2, 0]^2) + 
     Abs[c7m]^2*(\[Beta]p^2*HT[LamB, "Tq5", -1/2, 1/2, 1]^2 + 
       2*HT[LamB, "Tq5", 1/2, 1/2, 0]^2))/2
 
CoefK[2, c, "Tq"] := 0
 
CoefK[2, cc, "Tq"] := 2*\[Alpha]*(HT[LamB, "Tq", -1/2, 1/2, 1]*
      HT[LamB, "Tq5", -1/2, 1/2, 1] + (4*mt^2*HT[LamB, "Tq", 1/2, 1/2, 0]*
       HT[LamB, "Tq5", 1/2, 1/2, 0])/q2)*Re[c7p*Conjugate[c7m]]
 
CoefK[2, ss, "Tq"] := \[Alpha]*(\[Beta]p^2*HT[LamB, "Tq", -1/2, 1/2, 1]*
      HT[LamB, "Tq5", -1/2, 1/2, 1] + 2*HT[LamB, "Tq", 1/2, 1/2, 0]*
      HT[LamB, "Tq5", 1/2, 1/2, 0])*Re[c7p*Conjugate[c7m]]
 
CoefK[3, cs, "Tq"] := 0
 
CoefK[3, s, "Tq"] := 0
 
CoefK[4, cs, "Tq"] := -(Sqrt[2]*\[Alpha]*\[Beta]^2*
     (HT[LamB, "Tq", 1/2, 1/2, 0]*HT[LamB, "Tq5", -1/2, 1/2, 1] - 
      HT[LamB, "Tq", -1/2, 1/2, 1]*HT[LamB, "Tq5", 1/2, 1/2, 0])*
     Re[c7p*Conjugate[c7m]])
 
CoefK[4, s, "Tq"] := 0


CoefK[1, c, "T"] := 0
 
CoefK[1, cc, "T"] := (64*mt^2*Abs[CT5]^2*HT[LamB, "T", 1/2, -1/2, 0, -1]^2)/
     q2 + (64*mt^2*Abs[CT]^2*HT[LamB, "T", 1/2, -1/2, t, -1]^2)/q2 + 
    16*(\[Beta]^2*Abs[CT]^2 + Abs[CT5]^2)*HT[LamB, "T", 1/2, 1/2, 1, -1]^2 + 
    16*(Abs[CT]^2 + \[Beta]^2*Abs[CT5]^2)*HT[LamB, "T", 1/2, 1/2, t, 0]^2
 
CoefK[1, ss, "T"] := 8*(\[Beta]^2*Abs[CT]^2 + \[Beta]p^2*Abs[CT5]^2)*
     HT[LamB, "T", 1/2, -1/2, 0, -1]^2 + 
    8*(\[Beta]p^2*Abs[CT]^2 + \[Beta]^2*Abs[CT5]^2)*
     HT[LamB, "T", 1/2, -1/2, t, -1]^2 + 
    (64*mt^2*Abs[CT5]^2*HT[LamB, "T", 1/2, 1/2, 1, -1]^2)/q2 + 
    (64*mt^2*Abs[CT]^2*HT[LamB, "T", 1/2, 1/2, t, 0]^2)/q2
 
CoefK[2, c, "T"] := 0
 
CoefK[2, cc, "T"] := (-128*mt^2*\[Alpha]*HT[LamB, "T", 1/2, -1/2, 0, -1]*
      HT[LamB, "T", 1/2, -1/2, t, -1]*Re[CT5*Conjugate[CT]])/q2 + 
    (64*(-2*mt^2 + q2)*\[Alpha]*HT[LamB, "T", 1/2, 1/2, 1, -1]*
      HT[LamB, "T", 1/2, 1/2, t, 0]*Re[CT5*Conjugate[CT]])/q2
 
CoefK[2, ss, "T"] := -32*\[Alpha]*HT[LamB, "T", 1/2, -1/2, 0, -1]*
     HT[LamB, "T", 1/2, -1/2, t, -1]*Re[CT5*Conjugate[CT]] + 
    (128*mt^2*\[Alpha]*HT[LamB, "T", 1/2, 1/2, 1, -1]*
      HT[LamB, "T", 1/2, 1/2, t, 0]*Re[CT5*Conjugate[CT]])/q2
 
CoefK[3, cs, "T"] := 0
 
CoefK[3, s, "T"] := 0
 
CoefK[4, cs, "T"] := -32*Sqrt[2]*\[Alpha]*\[Beta]^2*HT[LamB, "T", 1/2, -1/2, 
      t, -1]*HT[LamB, "T", 1/2, 1/2, 1, -1]*Re[CT5*Conjugate[CT]] - 
    32*Sqrt[2]*\[Alpha]*\[Beta]^2*HT[LamB, "T", 1/2, -1/2, 0, -1]*
     HT[LamB, "T", 1/2, 1/2, t, 0]*Re[CT5*Conjugate[CT]]
 
CoefK[4, s, "T"] := 0


CoefK[1, c, "SPVA"] := 
   (4*mt*\[Beta]*(HT[LamB, "P", 1/2, 1/2]*HT[LamB, "A", 1/2, 1/2, 0]*
       Re[csm*Conjugate[c9m]] + HT[LamB, "S", 1/2, 1/2]*
       HT[LamB, "V", 1/2, 1/2, 0]*Re[csp*Conjugate[c9p]]))/Sqrt[q2]
 
CoefK[1, cc, "SPVA"] := 
   (4*mt*(HT[LamB, "P", 1/2, 1/2]*HT[LamB, "A", 1/2, 1/2, t]*
       Re[cpm*Conjugate[c10m]] + HT[LamB, "S", 1/2, 1/2]*
       HT[LamB, "V", 1/2, 1/2, t]*Re[cpp*Conjugate[c10p]]))/Sqrt[q2]
 
CoefK[1, ss, "SPVA"] := 
   (4*mt*(HT[LamB, "P", 1/2, 1/2]*HT[LamB, "A", 1/2, 1/2, t]*
       Re[cpm*Conjugate[c10m]] + HT[LamB, "S", 1/2, 1/2]*
       HT[LamB, "V", 1/2, 1/2, t]*Re[cpp*Conjugate[c10p]]))/Sqrt[q2]
 
CoefK[2, c, "SPVA"] := (4*mt*\[Alpha]*\[Beta]*
     (HT[LamB, "S", 1/2, 1/2]*HT[LamB, "A", 1/2, 1/2, 0]*
       Re[csp*Conjugate[c9m]] + HT[LamB, "P", 1/2, 1/2]*
       HT[LamB, "V", 1/2, 1/2, 0]*Re[csm*Conjugate[c9p]]))/Sqrt[q2]
 
CoefK[2, cc, "SPVA"] := 
   (4*mt*\[Alpha]*(HT[LamB, "S", 1/2, 1/2]*HT[LamB, "A", 1/2, 1/2, t]*
       Re[cpp*Conjugate[c10m]] + HT[LamB, "P", 1/2, 1/2]*
       HT[LamB, "V", 1/2, 1/2, t]*Re[cpm*Conjugate[c10p]]))/Sqrt[q2]
 
CoefK[2, ss, "SPVA"] := 
   (4*mt*\[Alpha]*(HT[LamB, "S", 1/2, 1/2]*HT[LamB, "A", 1/2, 1/2, t]*
       Re[cpp*Conjugate[c10m]] + HT[LamB, "P", 1/2, 1/2]*
       HT[LamB, "V", 1/2, 1/2, t]*Re[cpm*Conjugate[c10p]]))/Sqrt[q2]
 
CoefK[3, cs, "SPVA"] := 0
 
CoefK[3, s, "SPVA"] := (2*Sqrt[2]*mt*\[Alpha]*\[Beta]*
     (-(HT[LamB, "P", 1/2, 1/2]*HT[LamB, "A", -1/2, 1/2, 1]*
        Im[csm*Conjugate[c9m]]) + HT[LamB, "S", 1/2, 1/2]*
       HT[LamB, "V", -1/2, 1/2, 1]*Im[csp*Conjugate[c9p]]))/Sqrt[q2]
 
CoefK[4, cs, "SPVA"] := 0
 
CoefK[4, s, "SPVA"] := (2*Sqrt[2]*mt*\[Alpha]*\[Beta]*
     (HT[LamB, "S", 1/2, 1/2]*HT[LamB, "A", -1/2, 1/2, 1]*
       Re[csp*Conjugate[c9m]] - HT[LamB, "P", 1/2, 1/2]*
       HT[LamB, "V", -1/2, 1/2, 1]*Re[csm*Conjugate[c9p]]))/Sqrt[q2]


CoefK[1, c, "SPTq"] := 
   (4*mt*\[Beta]*(HT[LamB, "P", 1/2, 1/2]*HT[LamB, "Tq5", 1/2, 1/2, 0]*
       Re[csm*Conjugate[c7m]] + HT[LamB, "S", 1/2, 1/2]*
       HT[LamB, "Tq", 1/2, 1/2, 0]*Re[csp*Conjugate[c7p]]))/Sqrt[q2]
 
CoefK[1, cc, "SPTq"] := 0
 
CoefK[1, ss, "SPTq"] := 0
 
CoefK[2, c, "SPTq"] := (4*mt*\[Alpha]*\[Beta]*
     (HT[LamB, "S", 1/2, 1/2]*HT[LamB, "Tq5", 1/2, 1/2, 0]*
       Re[csp*Conjugate[c7m]] + HT[LamB, "P", 1/2, 1/2]*
       HT[LamB, "Tq", 1/2, 1/2, 0]*Re[csm*Conjugate[c7p]]))/Sqrt[q2]
 
CoefK[2, cc, "SPTq"] := 0
 
CoefK[2, ss, "SPTq"] := 0
 
CoefK[3, cs, "SPTq"] := 0
 
CoefK[3, s, "SPTq"] := (2*Sqrt[2]*mt*\[Alpha]*\[Beta]*
     (-(HT[LamB, "P", 1/2, 1/2]*HT[LamB, "Tq5", -1/2, 1/2, 1]*
        Im[csm*Conjugate[c7m]]) + HT[LamB, "S", 1/2, 1/2]*
       HT[LamB, "Tq", -1/2, 1/2, 1]*Im[csp*Conjugate[c7p]]))/Sqrt[q2]
 
CoefK[4, cs, "SPTq"] := 0
 
CoefK[4, s, "SPTq"] := (2*Sqrt[2]*mt*\[Alpha]*\[Beta]*
     (HT[LamB, "S", 1/2, 1/2]*HT[LamB, "Tq5", -1/2, 1/2, 1]*
       Re[csp*Conjugate[c7m]] - HT[LamB, "P", 1/2, 1/2]*
       HT[LamB, "Tq", -1/2, 1/2, 1]*Re[csm*Conjugate[c7p]]))/Sqrt[q2]


CoefK[1, c, "SPT"] := 8*\[Beta]*(HT[LamB, "P", 1/2, 1/2]*
      HT[LamB, "T", 1/2, 1/2, 1, -1]*Re[CT*Conjugate[cpm] + 
        CT5*Conjugate[csm]] + HT[LamB, "S", 1/2, 1/2]*
      HT[LamB, "T", 1/2, 1/2, t, 0]*Re[CT5*Conjugate[cpp] + 
        CT*Conjugate[csp]])
 
CoefK[1, cc, "SPT"] := 0
 
CoefK[1, ss, "SPT"] := 0
 
CoefK[2, c, "SPT"] := 8*\[Alpha]*\[Beta]*
    (HT[LamB, "P", 1/2, 1/2]*HT[LamB, "T", 1/2, 1/2, t, 0]*
      Re[CT5*Conjugate[cpm] + CT*Conjugate[csm]] + HT[LamB, "S", 1/2, 1/2]*
      HT[LamB, "T", 1/2, 1/2, 1, -1]*Re[CT*Conjugate[cpp] + 
        CT5*Conjugate[csp]])
 
CoefK[2, cc, "SPT"] := 0
 
CoefK[2, ss, "SPT"] := 0
 
CoefK[3, cs, "SPT"] := 0
 
CoefK[3, s, "SPT"] := -4*Sqrt[2]*\[Alpha]*\[Beta]*
    (HT[LamB, "P", 1/2, 1/2]*HT[LamB, "T", 1/2, -1/2, 0, -1]*
      Im[CT*Conjugate[cpm] + CT5*Conjugate[csm]] + HT[LamB, "S", 1/2, 1/2]*
      HT[LamB, "T", 1/2, -1/2, t, -1]*Im[CT5*Conjugate[cpp] + 
        CT*Conjugate[csp]])
 
CoefK[4, cs, "SPT"] := 0
 
CoefK[4, s, "SPT"] := -4*Sqrt[2]*\[Alpha]*\[Beta]*
    (HT[LamB, "P", 1/2, 1/2]*HT[LamB, "T", 1/2, -1/2, t, -1]*
      Re[CT5*Conjugate[cpm] + CT*Conjugate[csm]] + HT[LamB, "S", 1/2, 1/2]*
      HT[LamB, "T", 1/2, -1/2, 0, -1]*Re[CT*Conjugate[cpp] + 
        CT5*Conjugate[csp]])


CoefK[1, c, "VATq"] := -2*\[Beta]*HT[LamB, "A", -1/2, 1/2, 1]*
     HT[LamB, "Tq", -1/2, 1/2, 1]*Re[c7p*Conjugate[c10m]] - 
    2*\[Beta]*HT[LamB, "Tq5", -1/2, 1/2, 1]*HT[LamB, "V", -1/2, 1/2, 1]*
     Re[c7m*Conjugate[c10p]]
 
CoefK[1, cc, "VATq"] := 2*HT[LamB, "A", -1/2, 1/2, 1]*
     HT[LamB, "Tq5", -1/2, 1/2, 1]*Re[c9m*Conjugate[c7m]] + 
    (8*mt^2*HT[LamB, "A", 1/2, 1/2, 0]*HT[LamB, "Tq5", 1/2, 1/2, 0]*
      Re[c9m*Conjugate[c7m]])/q2 + 2*HT[LamB, "Tq", -1/2, 1/2, 1]*
     HT[LamB, "V", -1/2, 1/2, 1]*Re[c9p*Conjugate[c7p]] + 
    (8*mt^2*HT[LamB, "Tq", 1/2, 1/2, 0]*HT[LamB, "V", 1/2, 1/2, 0]*
      Re[c9p*Conjugate[c7p]])/q2
 
CoefK[1, ss, "VATq"] := \[Beta]p^2*HT[LamB, "A", -1/2, 1/2, 1]*
     HT[LamB, "Tq5", -1/2, 1/2, 1]*Re[c9m*Conjugate[c7m]] + 
    2*HT[LamB, "A", 1/2, 1/2, 0]*HT[LamB, "Tq5", 1/2, 1/2, 0]*
     Re[c9m*Conjugate[c7m]] + \[Beta]p^2*HT[LamB, "Tq", -1/2, 1/2, 1]*
     HT[LamB, "V", -1/2, 1/2, 1]*Re[c9p*Conjugate[c7p]] + 
    2*HT[LamB, "Tq", 1/2, 1/2, 0]*HT[LamB, "V", 1/2, 1/2, 0]*
     Re[c9p*Conjugate[c7p]]
 
CoefK[2, c, "VATq"] := -2*\[Alpha]*\[Beta]*HT[LamB, "A", -1/2, 1/2, 1]*
     HT[LamB, "Tq5", -1/2, 1/2, 1]*Re[c7m*Conjugate[c10m]] - 
    2*\[Alpha]*\[Beta]*HT[LamB, "Tq", -1/2, 1/2, 1]*
     HT[LamB, "V", -1/2, 1/2, 1]*Re[c7p*Conjugate[c10p]]
 
CoefK[2, cc, "VATq"] := 2*\[Alpha]*HT[LamB, "Tq5", -1/2, 1/2, 1]*
     HT[LamB, "V", -1/2, 1/2, 1]*Re[c9p*Conjugate[c7m]] + 
    (8*mt^2*\[Alpha]*HT[LamB, "Tq5", 1/2, 1/2, 0]*HT[LamB, "V", 1/2, 1/2, 0]*
      Re[c9p*Conjugate[c7m]])/q2 + 2*\[Alpha]*HT[LamB, "A", -1/2, 1/2, 1]*
     HT[LamB, "Tq", -1/2, 1/2, 1]*Re[c9m*Conjugate[c7p]] + 
    (8*mt^2*\[Alpha]*HT[LamB, "A", 1/2, 1/2, 0]*HT[LamB, "Tq", 1/2, 1/2, 0]*
      Re[c9m*Conjugate[c7p]])/q2
 
CoefK[2, ss, "VATq"] := \[Alpha]*\[Beta]p^2*HT[LamB, "Tq5", -1/2, 1/2, 1]*
     HT[LamB, "V", -1/2, 1/2, 1]*Re[c9p*Conjugate[c7m]] + 
    2*\[Alpha]*HT[LamB, "Tq5", 1/2, 1/2, 0]*HT[LamB, "V", 1/2, 1/2, 0]*
     Re[c9p*Conjugate[c7m]] + \[Alpha]*\[Beta]p^2*HT[LamB, "A", -1/2, 1/2, 1]*
     HT[LamB, "Tq", -1/2, 1/2, 1]*Re[c9m*Conjugate[c7p]] + 
    2*\[Alpha]*HT[LamB, "A", 1/2, 1/2, 0]*HT[LamB, "Tq", 1/2, 1/2, 0]*
     Re[c9m*Conjugate[c7p]]
 
CoefK[3, cs, "VATq"] := Sqrt[2]*\[Alpha]*\[Beta]^2*HT[LamB, "A", 1/2, 1/2, 0]*
     HT[LamB, "Tq5", -1/2, 1/2, 1]*Im[c9m*Conjugate[c7m]] - 
    Sqrt[2]*\[Alpha]*\[Beta]^2*HT[LamB, "A", -1/2, 1/2, 1]*
     HT[LamB, "Tq5", 1/2, 1/2, 0]*Im[c9m*Conjugate[c7m]] + 
    Sqrt[2]*\[Alpha]*\[Beta]^2*HT[LamB, "Tq", 1/2, 1/2, 0]*
     HT[LamB, "V", -1/2, 1/2, 1]*Im[c9p*Conjugate[c7p]] - 
    Sqrt[2]*\[Alpha]*\[Beta]^2*HT[LamB, "Tq", -1/2, 1/2, 1]*
     HT[LamB, "V", 1/2, 1/2, 0]*Im[c9p*Conjugate[c7p]]
 
CoefK[3, s, "VATq"] := Sqrt[2]*\[Alpha]*\[Beta]*HT[LamB, "A", 1/2, 1/2, 0]*
     HT[LamB, "Tq", -1/2, 1/2, 1]*Im[c7p*Conjugate[c10m]] + 
    Sqrt[2]*\[Alpha]*\[Beta]*HT[LamB, "A", -1/2, 1/2, 1]*
     HT[LamB, "Tq", 1/2, 1/2, 0]*Im[c7p*Conjugate[c10m]] - 
    Sqrt[2]*\[Alpha]*\[Beta]*HT[LamB, "Tq5", 1/2, 1/2, 0]*
     HT[LamB, "V", -1/2, 1/2, 1]*Im[c7m*Conjugate[c10p]] - 
    Sqrt[2]*\[Alpha]*\[Beta]*HT[LamB, "Tq5", -1/2, 1/2, 1]*
     HT[LamB, "V", 1/2, 1/2, 0]*Im[c7m*Conjugate[c10p]]
 
CoefK[4, cs, "VATq"] := Sqrt[2]*\[Alpha]*\[Beta]^2*HT[LamB, "Tq5", 1/2, 1/2, 
      0]*HT[LamB, "V", -1/2, 1/2, 1]*Re[c9p*Conjugate[c7m]] - 
    Sqrt[2]*\[Alpha]*\[Beta]^2*HT[LamB, "Tq5", -1/2, 1/2, 1]*
     HT[LamB, "V", 1/2, 1/2, 0]*Re[c9p*Conjugate[c7m]] + 
    Sqrt[2]*\[Alpha]*\[Beta]^2*HT[LamB, "A", 1/2, 1/2, 0]*
     HT[LamB, "Tq", -1/2, 1/2, 1]*Re[c9m*Conjugate[c7p]] - 
    Sqrt[2]*\[Alpha]*\[Beta]^2*HT[LamB, "A", -1/2, 1/2, 1]*
     HT[LamB, "Tq", 1/2, 1/2, 0]*Re[c9m*Conjugate[c7p]]
 
CoefK[4, s, "VATq"] := -(Sqrt[2]*\[Alpha]*\[Beta]*HT[LamB, "A", 1/2, 1/2, 0]*
      HT[LamB, "Tq5", -1/2, 1/2, 1]*Re[c7m*Conjugate[c10m]]) - 
    Sqrt[2]*\[Alpha]*\[Beta]*HT[LamB, "A", -1/2, 1/2, 1]*
     HT[LamB, "Tq5", 1/2, 1/2, 0]*Re[c7m*Conjugate[c10m]] + 
    Sqrt[2]*\[Alpha]*\[Beta]*HT[LamB, "Tq", 1/2, 1/2, 0]*
     HT[LamB, "V", -1/2, 1/2, 1]*Re[c7p*Conjugate[c10p]] + 
    Sqrt[2]*\[Alpha]*\[Beta]*HT[LamB, "Tq", -1/2, 1/2, 1]*
     HT[LamB, "V", 1/2, 1/2, 0]*Re[c7p*Conjugate[c10p]]


CoefK[1, c, "VAT"] := 
   (16*mt*\[Beta]*((-(HT[LamB, "A", -1/2, 1/2, 1]*HT[LamB, "T", 1/2, -1/2, t, 
           -1]) + HT[LamB, "A", 1/2, 1/2, t]*HT[LamB, "T", 1/2, 1/2, 1, -1])*
       Re[CT*Conjugate[c10m]] + (HT[LamB, "V", -1/2, 1/2, 1]*
         HT[LamB, "T", 1/2, -1/2, 0, -1] + HT[LamB, "V", 1/2, 1/2, t]*
         HT[LamB, "T", 1/2, 1/2, t, 0])*Re[CT5*Conjugate[c10p]]))/Sqrt[q2]
 
CoefK[1, cc, "VAT"] := 
   (16*mt*((-(HT[LamB, "A", -1/2, 1/2, 1]*HT[LamB, "T", 1/2, -1/2, 0, -1]) + 
        HT[LamB, "A", 1/2, 1/2, 0]*HT[LamB, "T", 1/2, 1/2, 1, -1])*
       Re[CT5*Conjugate[c9m]] + (HT[LamB, "V", -1/2, 1/2, 1]*
         HT[LamB, "T", 1/2, -1/2, t, -1] + HT[LamB, "V", 1/2, 1/2, 0]*
         HT[LamB, "T", 1/2, 1/2, t, 0])*Re[CT*Conjugate[c9p]]))/Sqrt[q2]
 
CoefK[1, ss, "VAT"] := 
   (16*mt*((-(HT[LamB, "A", -1/2, 1/2, 1]*HT[LamB, "T", 1/2, -1/2, 0, -1]) + 
        HT[LamB, "A", 1/2, 1/2, 0]*HT[LamB, "T", 1/2, 1/2, 1, -1])*
       Re[CT5*Conjugate[c9m]] + (HT[LamB, "V", -1/2, 1/2, 1]*
         HT[LamB, "T", 1/2, -1/2, t, -1] + HT[LamB, "V", 1/2, 1/2, 0]*
         HT[LamB, "T", 1/2, 1/2, t, 0])*Re[CT*Conjugate[c9p]]))/Sqrt[q2]
 
CoefK[2, c, "VAT"] := (16*mt*\[Alpha]*\[Beta]*
     ((HT[LamB, "A", -1/2, 1/2, 1]*HT[LamB, "T", 1/2, -1/2, 0, -1] + 
        HT[LamB, "A", 1/2, 1/2, t]*HT[LamB, "T", 1/2, 1/2, t, 0])*
       Re[CT5*Conjugate[c10m]] + 
      (-(HT[LamB, "V", -1/2, 1/2, 1]*HT[LamB, "T", 1/2, -1/2, t, -1]) + 
        HT[LamB, "V", 1/2, 1/2, t]*HT[LamB, "T", 1/2, 1/2, 1, -1])*
       Re[CT*Conjugate[c10p]]))/Sqrt[q2]
 
CoefK[2, cc, "VAT"] := 
   (16*mt*\[Alpha]*((HT[LamB, "A", -1/2, 1/2, 1]*HT[LamB, "T", 1/2, -1/2, t, 
          -1] + HT[LamB, "A", 1/2, 1/2, 0]*HT[LamB, "T", 1/2, 1/2, t, 0])*
       Re[CT*Conjugate[c9m]] + 
      (-(HT[LamB, "V", -1/2, 1/2, 1]*HT[LamB, "T", 1/2, -1/2, 0, -1]) + 
        HT[LamB, "V", 1/2, 1/2, 0]*HT[LamB, "T", 1/2, 1/2, 1, -1])*
       Re[CT5*Conjugate[c9p]]))/Sqrt[q2]
 
CoefK[2, ss, "VAT"] := 
   (16*mt*\[Alpha]*((HT[LamB, "A", -1/2, 1/2, 1]*HT[LamB, "T", 1/2, -1/2, t, 
          -1] + HT[LamB, "A", 1/2, 1/2, 0]*HT[LamB, "T", 1/2, 1/2, t, 0])*
       Re[CT*Conjugate[c9m]] + 
      (-(HT[LamB, "V", -1/2, 1/2, 1]*HT[LamB, "T", 1/2, -1/2, 0, -1]) + 
        HT[LamB, "V", 1/2, 1/2, 0]*HT[LamB, "T", 1/2, 1/2, 1, -1])*
       Re[CT5*Conjugate[c9p]]))/Sqrt[q2]
 
CoefK[3, cs, "VAT"] := 0
 
CoefK[3, s, "VAT"] := (8*Sqrt[2]*mt*\[Alpha]*\[Beta]*
     ((-(HT[LamB, "A", 1/2, 1/2, t]*HT[LamB, "T", 1/2, -1/2, 0, -1]) + 
        HT[LamB, "A", 1/2, 1/2, 0]*HT[LamB, "T", 1/2, -1/2, t, -1] + 
        HT[LamB, "A", -1/2, 1/2, 1]*HT[LamB, "T", 1/2, 1/2, t, 0])*
       Im[CT*Conjugate[c10m]] + (HT[LamB, "V", 1/2, 1/2, 0]*
         HT[LamB, "T", 1/2, -1/2, 0, -1] - HT[LamB, "V", 1/2, 1/2, t]*
         HT[LamB, "T", 1/2, -1/2, t, -1] - HT[LamB, "V", -1/2, 1/2, 1]*
         HT[LamB, "T", 1/2, 1/2, 1, -1])*Im[CT5*Conjugate[c10p]]))/Sqrt[q2]
 
CoefK[4, cs, "VAT"] := 0
 
CoefK[4, s, "VAT"] := (8*Sqrt[2]*mt*\[Alpha]*\[Beta]*
     ((HT[LamB, "A", 1/2, 1/2, 0]*HT[LamB, "T", 1/2, -1/2, 0, -1] - 
        HT[LamB, "A", 1/2, 1/2, t]*HT[LamB, "T", 1/2, -1/2, t, -1] - 
        HT[LamB, "A", -1/2, 1/2, 1]*HT[LamB, "T", 1/2, 1/2, 1, -1])*
       Re[CT5*Conjugate[c10m]] + 
      (-(HT[LamB, "V", 1/2, 1/2, t]*HT[LamB, "T", 1/2, -1/2, 0, -1]) + 
        HT[LamB, "V", 1/2, 1/2, 0]*HT[LamB, "T", 1/2, -1/2, t, -1] + 
        HT[LamB, "V", -1/2, 1/2, 1]*HT[LamB, "T", 1/2, 1/2, t, 0])*
       Re[CT*Conjugate[c10p]]))/Sqrt[q2]


CoefK[1, c, "TqT"] := 0
 
CoefK[1, cc, "TqT"] := 
   (16*mt*((-(HT[LamB, "Tq5", -1/2, 1/2, 1]*HT[LamB, "T", 1/2, -1/2, 0, 
           -1]) + HT[LamB, "Tq5", 1/2, 1/2, 0]*HT[LamB, "T", 1/2, 1/2, 1, 
          -1])*Re[CT5*Conjugate[c7m]] + 
      (HT[LamB, "Tq", -1/2, 1/2, 1]*HT[LamB, "T", 1/2, -1/2, t, -1] + 
        HT[LamB, "Tq", 1/2, 1/2, 0]*HT[LamB, "T", 1/2, 1/2, t, 0])*
       Re[CT*Conjugate[c7p]]))/Sqrt[q2]
 
CoefK[1, ss, "TqT"] := 
   (16*mt*((-(HT[LamB, "Tq5", -1/2, 1/2, 1]*HT[LamB, "T", 1/2, -1/2, 0, 
           -1]) + HT[LamB, "Tq5", 1/2, 1/2, 0]*HT[LamB, "T", 1/2, 1/2, 1, 
          -1])*Re[CT5*Conjugate[c7m]] + 
      (HT[LamB, "Tq", -1/2, 1/2, 1]*HT[LamB, "T", 1/2, -1/2, t, -1] + 
        HT[LamB, "Tq", 1/2, 1/2, 0]*HT[LamB, "T", 1/2, 1/2, t, 0])*
       Re[CT*Conjugate[c7p]]))/Sqrt[q2]
 
CoefK[2, c, "TqT"] := 0
 
CoefK[2, cc, "TqT"] := 
   (16*mt*\[Alpha]*((HT[LamB, "Tq5", -1/2, 1/2, 1]*HT[LamB, "T", 1/2, -1/2, 
          t, -1] + HT[LamB, "Tq5", 1/2, 1/2, 0]*HT[LamB, "T", 1/2, 1/2, t, 
          0])*Re[CT*Conjugate[c7m]] + 
      (-(HT[LamB, "Tq", -1/2, 1/2, 1]*HT[LamB, "T", 1/2, -1/2, 0, -1]) + 
        HT[LamB, "Tq", 1/2, 1/2, 0]*HT[LamB, "T", 1/2, 1/2, 1, -1])*
       Re[CT5*Conjugate[c7p]]))/Sqrt[q2]
 
CoefK[2, ss, "TqT"] := 
   (16*mt*\[Alpha]*((HT[LamB, "Tq5", -1/2, 1/2, 1]*HT[LamB, "T", 1/2, -1/2, 
          t, -1] + HT[LamB, "Tq5", 1/2, 1/2, 0]*HT[LamB, "T", 1/2, 1/2, t, 
          0])*Re[CT*Conjugate[c7m]] + 
      (-(HT[LamB, "Tq", -1/2, 1/2, 1]*HT[LamB, "T", 1/2, -1/2, 0, -1]) + 
        HT[LamB, "Tq", 1/2, 1/2, 0]*HT[LamB, "T", 1/2, 1/2, 1, -1])*
       Re[CT5*Conjugate[c7p]]))/Sqrt[q2]
      
CoefK[3, cs, "TqT"] := 0
 
CoefK[3, s, "TqT"] := 0
 
CoefK[4, cs, "TqT"] := 0
 
CoefK[4, s, "TqT"] := 0


KK[1, c] := CoefK[1, c, "SP"] + CoefK[1, c, "SPT"] + CoefK[1, c, "SPTq"] + 
    CoefK[1, c, "SPVA"] + CoefK[1, c, "T"] + CoefK[1, c, "Tq"] + 
    CoefK[1, c, "TqT"] + CoefK[1, c, "VA"] + CoefK[1, c, "VAT"] + 
    CoefK[1, c, "VATq"]
 
KK[1, cc] := CoefK[1, cc, "SP"] + CoefK[1, cc, "SPT"] + CoefK[1, cc, "SPTq"] + 
    CoefK[1, cc, "SPVA"] + CoefK[1, cc, "T"] + CoefK[1, cc, "Tq"] + 
    CoefK[1, cc, "TqT"] + CoefK[1, cc, "VA"] + CoefK[1, cc, "VAT"] + 
    CoefK[1, cc, "VATq"]
 
KK[1, ss] := CoefK[1, ss, "SP"] + CoefK[1, ss, "SPT"] + CoefK[1, ss, "SPTq"] + 
    CoefK[1, ss, "SPVA"] + CoefK[1, ss, "T"] + CoefK[1, ss, "Tq"] + 
    CoefK[1, ss, "TqT"] + CoefK[1, ss, "VA"] + CoefK[1, ss, "VAT"] + 
    CoefK[1, ss, "VATq"]
 
KK[2, c] := CoefK[2, c, "SP"] + CoefK[2, c, "SPT"] + CoefK[2, c, "SPTq"] + 
    CoefK[2, c, "SPVA"] + CoefK[2, c, "T"] + CoefK[2, c, "Tq"] + 
    CoefK[2, c, "TqT"] + CoefK[2, c, "VA"] + CoefK[2, c, "VAT"] + 
    CoefK[2, c, "VATq"]
 
KK[2, cc] := CoefK[2, cc, "SP"] + CoefK[2, cc, "SPT"] + CoefK[2, cc, "SPTq"] + 
    CoefK[2, cc, "SPVA"] + CoefK[2, cc, "T"] + CoefK[2, cc, "Tq"] + 
    CoefK[2, cc, "TqT"] + CoefK[2, cc, "VA"] + CoefK[2, cc, "VAT"] + 
    CoefK[2, cc, "VATq"]
 
KK[2, ss] := CoefK[2, ss, "SP"] + CoefK[2, ss, "SPT"] + CoefK[2, ss, "SPTq"] + 
    CoefK[2, ss, "SPVA"] + CoefK[2, ss, "T"] + CoefK[2, ss, "Tq"] + 
    CoefK[2, ss, "TqT"] + CoefK[2, ss, "VA"] + CoefK[2, ss, "VAT"] + 
    CoefK[2, ss, "VATq"]
 
KK[3, cs] := CoefK[3, cs, "SP"] + CoefK[3, cs, "SPT"] + CoefK[3, cs, "SPTq"] + 
    CoefK[3, cs, "SPVA"] + CoefK[3, cs, "T"] + CoefK[3, cs, "Tq"] + 
    CoefK[3, cs, "TqT"] + CoefK[3, cs, "VA"] + CoefK[3, cs, "VAT"] + 
    CoefK[3, cs, "VATq"]
 
KK[3, s] := CoefK[3, s, "SP"] + CoefK[3, s, "SPT"] + CoefK[3, s, "SPTq"] + 
    CoefK[3, s, "SPVA"] + CoefK[3, s, "T"] + CoefK[3, s, "Tq"] + 
    CoefK[3, s, "TqT"] + CoefK[3, s, "VA"] + CoefK[3, s, "VAT"] + 
    CoefK[3, s, "VATq"]
 
KK[4, cs] := CoefK[4, cs, "SP"] + CoefK[4, cs, "SPT"] + CoefK[4, cs, "SPTq"] + 
    CoefK[4, cs, "SPVA"] + CoefK[4, cs, "T"] + CoefK[4, cs, "Tq"] + 
    CoefK[4, cs, "TqT"] + CoefK[4, cs, "VA"] + CoefK[4, cs, "VAT"] + 
    CoefK[4, cs, "VATq"]
 
KK[4, s] := CoefK[4, s, "SP"] + CoefK[4, s, "SPT"] + CoefK[4, s, "SPTq"] + 
    CoefK[4, s, "SPVA"] + CoefK[4, s, "T"] + CoefK[4, s, "Tq"] + 
    CoefK[4, s, "TqT"] + CoefK[4, s, "VA"] + CoefK[4, s, "VAT"] + 
    CoefK[4, s, "VATq"]
    
KKK := Cos[\[Theta]]*KK[1, c] + Cos[\[Theta]]^2*KK[1, cc] + 
    Cos[\[Theta]]*Cos[\[Omega]]*KK[2, c] + Cos[\[Theta]]^2*Cos[\[Omega]]*
     KK[2, cc] + KK[1, ss]*Sin[\[Theta]]^2 + Cos[\[Omega]]*KK[2, ss]*
     Sin[\[Theta]]^2 + Cos[\[Theta]]*Cos[\[Phi]]*KK[4, cs]*Sin[\[Theta]]*
     Sin[\[Omega]] + Cos[\[Phi]]*KK[4, s]*Sin[\[Theta]]*Sin[\[Omega]] + 
    Cos[\[Theta]]*KK[3, cs]*Sin[\[Theta]]*Sin[\[Phi]]*Sin[\[Omega]] + 
    KK[3, s]*Sin[\[Theta]]*Sin[\[Phi]]*Sin[\[Omega]]


dDG[lep_] := 2*NormNN*(2*KK[1, ss] + KK[1, cc]) /. replace[lep]

dBr[lep_] := (1/hbar)*Tau[LamB]*dDG[lep]

F0[lep_] := (2*KK[1, ss] - KK[1, cc])/(2*KK[1, ss] + KK[1, cc]) /. 
    replace[lep]
    
AFB[lep_] := (3/2)*(KK[1, c]/(2*KK[1, ss] + KK[1, cc])) /. replace[lep]

AFBL[lep_] := (1/2)*((2*KK[2, ss] + KK[2, cc])/(2*KK[1, ss] + KK[1, cc])) /. 
    replace[lep]
    
AFBLep[lep_] := (3/4)*(KK[2, c]/(2*KK[1, ss] + KK[1, cc])) /. replace[lep]

YY[y2, lep_] := (3/8)*((KK[2, cc] - KK[2, ss])/(2*KK[1, ss] + KK[1, cc])) /. 
    replace[lep]
 
YY[s3, lep_] := ((3*Pi)/8)*(KK[3, s]/(2*KK[1, ss] + KK[1, cc])) /. 
    replace[lep]
 
YY[cs3, lep_] := (1/2)*(KK[3, cs]/(2*KK[1, ss] + KK[1, cc])) /. replace[lep]
 
YY[s4, lep_] := ((3*Pi)/8)*(KK[4, s]/(2*KK[1, ss] + KK[1, cc])) /. 
    replace[lep]
 
YY[cs4, lep_] := (1/2)*(KK[4, cs]/(2*KK[1, ss] + KK[1, cc])) /. replace[lep]


==> mathematica/expressions_in_Mathematica/leptensor_Dirac.m <==
(* ::Package:: *)

LT["S", tau, -1/2, -1/2] = -Sqrt[-4*mt^2 + q2]
 
LT["S", tau, -1/2, 1/2] = 0
 
LT["S", tau, 1/2, -1/2] = 0
 
LT["S", tau, 1/2, 1/2] = Sqrt[-4*mt^2 + q2]

LT["P", tau, -1/2, -1/2] = -Sqrt[q2]
 
LT["P", tau, -1/2, 1/2] = 0
 
LT["P", tau, 1/2, -1/2] = 0
 
LT["P", tau, 1/2, 1/2] = -Sqrt[q2]

LT["V", tau, -1/2, -1/2, -1] = -(Sqrt[2]*mt*Sin[\[Theta]])
 
LT["V", tau, -1/2, -1/2, 0] = 2*mt*Cos[\[Theta]]
 
LT["V", tau, -1/2, -1/2, 1] = Sqrt[2]*mt*Sin[\[Theta]]
 
LT["V", tau, -1/2, -1/2, t] = 0
 
LT["V", tau, -1/2, 1/2, -1] = (-(Sqrt[2]*Sqrt[q2]) + 
     Sqrt[2]*Sqrt[q2]*Cos[\[Theta]])/2
 
LT["V", tau, -1/2, 1/2, 0] = Sqrt[q2]*Sin[\[Theta]]
 
LT["V", tau, -1/2, 1/2, 1] = (-(Sqrt[2]*Sqrt[q2]) - 
     Sqrt[2]*Sqrt[q2]*Cos[\[Theta]])/2
 
LT["V", tau, -1/2, 1/2, t] = 0
 
LT["V", tau, 1/2, -1/2, -1] = 
   (Sqrt[2]*Sqrt[q2] + Sqrt[2]*Sqrt[q2]*Cos[\[Theta]])/2
 
LT["V", tau, 1/2, -1/2, 0] = Sqrt[q2]*Sin[\[Theta]]
 
LT["V", tau, 1/2, -1/2, 1] = 
   (Sqrt[2]*Sqrt[q2] - Sqrt[2]*Sqrt[q2]*Cos[\[Theta]])/2
 
LT["V", tau, 1/2, -1/2, t] = 0
 
LT["V", tau, 1/2, 1/2, -1] = Sqrt[2]*mt*Sin[\[Theta]]
 
LT["V", tau, 1/2, 1/2, 0] = -2*mt*Cos[\[Theta]]
 
LT["V", tau, 1/2, 1/2, 1] = -(Sqrt[2]*mt*Sin[\[Theta]])
 
LT["V", tau, 1/2, 1/2, t] = 0

LT["A", tau, -1/2, -1/2, -1] = 0
 
LT["A", tau, -1/2, -1/2, 0] = 0
 
LT["A", tau, -1/2, -1/2, 1] = 0
 
LT["A", tau, -1/2, -1/2, t] = -2*mt
 
LT["A", tau, -1/2, 1/2, -1] = (Sqrt[2]*Sqrt[-4*mt^2 + q2] - 
     Sqrt[2]*Sqrt[-4*mt^2 + q2]*Cos[\[Theta]])/2
 
LT["A", tau, -1/2, 1/2, 0] = -(Sqrt[-4*mt^2 + q2]*Sin[\[Theta]])
 
LT["A", tau, -1/2, 1/2, 1] = (Sqrt[2]*Sqrt[-4*mt^2 + q2] + 
     Sqrt[2]*Sqrt[-4*mt^2 + q2]*Cos[\[Theta]])/2
 
LT["A", tau, -1/2, 1/2, t] = 0
 
LT["A", tau, 1/2, -1/2, -1] = (Sqrt[2]*Sqrt[-4*mt^2 + q2] + 
     Sqrt[2]*Sqrt[-4*mt^2 + q2]*Cos[\[Theta]])/2
 
LT["A", tau, 1/2, -1/2, 0] = Sqrt[-4*mt^2 + q2]*Sin[\[Theta]]
 
LT["A", tau, 1/2, -1/2, 1] = (Sqrt[2]*Sqrt[-4*mt^2 + q2] - 
     Sqrt[2]*Sqrt[-4*mt^2 + q2]*Cos[\[Theta]])/2
 
LT["A", tau, 1/2, -1/2, t] = 0
 
LT["A", tau, 1/2, 1/2, -1] = 0
 
LT["A", tau, 1/2, 1/2, 0] = 0
 
LT["A", tau, 1/2, 1/2, 1] = 0
 
LT["A", tau, 1/2, 1/2, t] = -2*mt

LT["T", tau, -1/2, -1/2, -1, -1] = 0
 
LT["T", tau, -1/2, -1/2, -1, 0] = -((Sqrt[-4*mt^2 + q2]*Sin[\[Theta]])/
     Sqrt[2])
 
LT["T", tau, -1/2, -1/2, -1, 1] = Sqrt[-4*mt^2 + q2]*Cos[\[Theta]]
 
LT["T", tau, -1/2, -1/2, -1, t] = (Sqrt[q2]*Sin[\[Theta]])/Sqrt[2]
 
LT["T", tau, -1/2, -1/2, 0, -1] = (Sqrt[-4*mt^2 + q2]*Sin[\[Theta]])/Sqrt[2]
 
LT["T", tau, -1/2, -1/2, 0, 0] = 0
 
LT["T", tau, -1/2, -1/2, 0, 1] = (Sqrt[-4*mt^2 + q2]*Sin[\[Theta]])/Sqrt[2]
 
LT["T", tau, -1/2, -1/2, 0, t] = -(Sqrt[q2]*Cos[\[Theta]])
 
LT["T", tau, -1/2, -1/2, 1, -1] = -(Sqrt[-4*mt^2 + q2]*Cos[\[Theta]])
 
LT["T", tau, -1/2, -1/2, 1, 0] = -((Sqrt[-4*mt^2 + q2]*Sin[\[Theta]])/Sqrt[2])
 
LT["T", tau, -1/2, -1/2, 1, 1] = 0
 
LT["T", tau, -1/2, -1/2, 1, t] = -((Sqrt[q2]*Sin[\[Theta]])/Sqrt[2])
 
LT["T", tau, -1/2, -1/2, t, -1] = -((Sqrt[q2]*Sin[\[Theta]])/Sqrt[2])
 
LT["T", tau, -1/2, -1/2, t, 0] = Sqrt[q2]*Cos[\[Theta]]
 
LT["T", tau, -1/2, -1/2, t, 1] = (Sqrt[q2]*Sin[\[Theta]])/Sqrt[2]
 
LT["T", tau, -1/2, -1/2, t, t] = 0
 
LT["T", tau, -1/2, 1/2, -1, -1] = 0
 
LT["T", tau, -1/2, 1/2, -1, 0] = 0
 
LT["T", tau, -1/2, 1/2, -1, 1] = 0
 
LT["T", tau, -1/2, 1/2, -1, t] = Sqrt[2]*mt - Sqrt[2]*mt*Cos[\[Theta]]
 
LT["T", tau, -1/2, 1/2, 0, -1] = 0
 
LT["T", tau, -1/2, 1/2, 0, 0] = 0
 
LT["T", tau, -1/2, 1/2, 0, 1] = 0
 
LT["T", tau, -1/2, 1/2, 0, t] = -2*mt*Sin[\[Theta]]
 
LT["T", tau, -1/2, 1/2, 1, -1] = 0
 
LT["T", tau, -1/2, 1/2, 1, 0] = 0
 
LT["T", tau, -1/2, 1/2, 1, 1] = 0
 
LT["T", tau, -1/2, 1/2, 1, t] = Sqrt[2]*mt + Sqrt[2]*mt*Cos[\[Theta]]
 
LT["T", tau, -1/2, 1/2, t, -1] = -(Sqrt[2]*mt) + Sqrt[2]*mt*Cos[\[Theta]]
 
LT["T", tau, -1/2, 1/2, t, 0] = 2*mt*Sin[\[Theta]]
 
LT["T", tau, -1/2, 1/2, t, 1] = -(Sqrt[2]*mt) - Sqrt[2]*mt*Cos[\[Theta]]
 
LT["T", tau, -1/2, 1/2, t, t] = 0
 
LT["T", tau, 1/2, -1/2, -1, -1] = 0
 
LT["T", tau, 1/2, -1/2, -1, 0] = 0
 
LT["T", tau, 1/2, -1/2, -1, 1] = 0
 
LT["T", tau, 1/2, -1/2, -1, t] = -(Sqrt[2]*mt) - Sqrt[2]*mt*Cos[\[Theta]]
 
LT["T", tau, 1/2, -1/2, 0, -1] = 0
 
LT["T", tau, 1/2, -1/2, 0, 0] = 0
 
LT["T", tau, 1/2, -1/2, 0, 1] = 0
 
LT["T", tau, 1/2, -1/2, 0, t] = -2*mt*Sin[\[Theta]]
 
LT["T", tau, 1/2, -1/2, 1, -1] = 0
 
LT["T", tau, 1/2, -1/2, 1, 0] = 0
 
LT["T", tau, 1/2, -1/2, 1, 1] = 0
 
LT["T", tau, 1/2, -1/2, 1, t] = -(Sqrt[2]*mt) + Sqrt[2]*mt*Cos[\[Theta]]
 
LT["T", tau, 1/2, -1/2, t, -1] = Sqrt[2]*mt + Sqrt[2]*mt*Cos[\[Theta]]
 
LT["T", tau, 1/2, -1/2, t, 0] = 2*mt*Sin[\[Theta]]
 
LT["T", tau, 1/2, -1/2, t, 1] = Sqrt[2]*mt - Sqrt[2]*mt*Cos[\[Theta]]
 
LT["T", tau, 1/2, -1/2, t, t] = 0
 
LT["T", tau, 1/2, 1/2, -1, -1] = 0
 
LT["T", tau, 1/2, 1/2, -1, 0] = -((Sqrt[-4*mt^2 + q2]*Sin[\[Theta]])/Sqrt[2])
 
LT["T", tau, 1/2, 1/2, -1, 1] = Sqrt[-4*mt^2 + q2]*Cos[\[Theta]]
 
LT["T", tau, 1/2, 1/2, -1, t] = -((Sqrt[q2]*Sin[\[Theta]])/Sqrt[2])
 
LT["T", tau, 1/2, 1/2, 0, -1] = (Sqrt[-4*mt^2 + q2]*Sin[\[Theta]])/Sqrt[2]
 
LT["T", tau, 1/2, 1/2, 0, 0] = 0
 
LT["T", tau, 1/2, 1/2, 0, 1] = (Sqrt[-4*mt^2 + q2]*Sin[\[Theta]])/Sqrt[2]
 
LT["T", tau, 1/2, 1/2, 0, t] = Sqrt[q2]*Cos[\[Theta]]
 
LT["T", tau, 1/2, 1/2, 1, -1] = -(Sqrt[-4*mt^2 + q2]*Cos[\[Theta]])
 
LT["T", tau, 1/2, 1/2, 1, 0] = -((Sqrt[-4*mt^2 + q2]*Sin[\[Theta]])/Sqrt[2])
 
LT["T", tau, 1/2, 1/2, 1, 1] = 0
 
LT["T", tau, 1/2, 1/2, 1, t] = (Sqrt[q2]*Sin[\[Theta]])/Sqrt[2]
 
LT["T", tau, 1/2, 1/2, t, -1] = (Sqrt[q2]*Sin[\[Theta]])/Sqrt[2]
 
LT["T", tau, 1/2, 1/2, t, 0] = -(Sqrt[q2]*Cos[\[Theta]])
 
LT["T", tau, 1/2, 1/2, t, 1] = -((Sqrt[q2]*Sin[\[Theta]])/Sqrt[2])
 
LT["T", tau, 1/2, 1/2, t, t] = 0

LT["T5", tau, -1/2, -1/2, -1, -1] = 0
 
LT["T5", tau, -1/2, -1/2, -1, 0] = -((Sqrt[q2]*Sin[\[Theta]])/Sqrt[2])
 
LT["T5", tau, -1/2, -1/2, -1, 1] = Sqrt[q2]*Cos[\[Theta]]
 
LT["T5", tau, -1/2, -1/2, -1, t] = (Sqrt[-4*mt^2 + q2]*Sin[\[Theta]])/Sqrt[2]
 
LT["T5", tau, -1/2, -1/2, 0, -1] = (Sqrt[q2]*Sin[\[Theta]])/Sqrt[2]
 
LT["T5", tau, -1/2, -1/2, 0, 0] = 0
 
LT["T5", tau, -1/2, -1/2, 0, 1] = (Sqrt[q2]*Sin[\[Theta]])/Sqrt[2]
 
LT["T5", tau, -1/2, -1/2, 0, t] = -(Sqrt[-4*mt^2 + q2]*Cos[\[Theta]])
 
LT["T5", tau, -1/2, -1/2, 1, -1] = -(Sqrt[q2]*Cos[\[Theta]])
 
LT["T5", tau, -1/2, -1/2, 1, 0] = -((Sqrt[q2]*Sin[\[Theta]])/Sqrt[2])
 
LT["T5", tau, -1/2, -1/2, 1, 1] = 0
 
LT["T5", tau, -1/2, -1/2, 1, t] = -((Sqrt[-4*mt^2 + q2]*Sin[\[Theta]])/
     Sqrt[2])
 
LT["T5", tau, -1/2, -1/2, t, -1] = -((Sqrt[-4*mt^2 + q2]*Sin[\[Theta]])/
     Sqrt[2])
 
LT["T5", tau, -1/2, -1/2, t, 0] = Sqrt[-4*mt^2 + q2]*Cos[\[Theta]]
 
LT["T5", tau, -1/2, -1/2, t, 1] = (Sqrt[-4*mt^2 + q2]*Sin[\[Theta]])/Sqrt[2]
 
LT["T5", tau, -1/2, -1/2, t, t] = 0
 
LT["T5", tau, -1/2, 1/2, -1, -1] = 0
 
LT["T5", tau, -1/2, 1/2, -1, 0] = -(Sqrt[2]*mt) + Sqrt[2]*mt*Cos[\[Theta]]
 
LT["T5", tau, -1/2, 1/2, -1, 1] = 2*mt*Sin[\[Theta]]
 
LT["T5", tau, -1/2, 1/2, -1, t] = 0
 
LT["T5", tau, -1/2, 1/2, 0, -1] = Sqrt[2]*mt - Sqrt[2]*mt*Cos[\[Theta]]
 
LT["T5", tau, -1/2, 1/2, 0, 0] = 0
 
LT["T5", tau, -1/2, 1/2, 0, 1] = -(Sqrt[2]*mt) - Sqrt[2]*mt*Cos[\[Theta]]
 
LT["T5", tau, -1/2, 1/2, 0, t] = 0
 
LT["T5", tau, -1/2, 1/2, 1, -1] = -2*mt*Sin[\[Theta]]
 
LT["T5", tau, -1/2, 1/2, 1, 0] = Sqrt[2]*mt + Sqrt[2]*mt*Cos[\[Theta]]
 
LT["T5", tau, -1/2, 1/2, 1, 1] = 0
 
LT["T5", tau, -1/2, 1/2, 1, t] = 0
 
LT["T5", tau, -1/2, 1/2, t, -1] = 0
 
LT["T5", tau, -1/2, 1/2, t, 0] = 0
 
LT["T5", tau, -1/2, 1/2, t, 1] = 0
 
LT["T5", tau, -1/2, 1/2, t, t] = 0
 
LT["T5", tau, 1/2, -1/2, -1, -1] = 0
 
LT["T5", tau, 1/2, -1/2, -1, 0] = Sqrt[2]*mt + Sqrt[2]*mt*Cos[\[Theta]]
 
LT["T5", tau, 1/2, -1/2, -1, 1] = 2*mt*Sin[\[Theta]]
 
LT["T5", tau, 1/2, -1/2, -1, t] = 0
 
LT["T5", tau, 1/2, -1/2, 0, -1] = -(Sqrt[2]*mt) - Sqrt[2]*mt*Cos[\[Theta]]
 
LT["T5", tau, 1/2, -1/2, 0, 0] = 0
 
LT["T5", tau, 1/2, -1/2, 0, 1] = Sqrt[2]*mt - Sqrt[2]*mt*Cos[\[Theta]]
 
LT["T5", tau, 1/2, -1/2, 0, t] = 0
 
LT["T5", tau, 1/2, -1/2, 1, -1] = -2*mt*Sin[\[Theta]]
 
LT["T5", tau, 1/2, -1/2, 1, 0] = -(Sqrt[2]*mt) + Sqrt[2]*mt*Cos[\[Theta]]
 
LT["T5", tau, 1/2, -1/2, 1, 1] = 0
 
LT["T5", tau, 1/2, -1/2, 1, t] = 0
 
LT["T5", tau, 1/2, -1/2, t, -1] = 0
 
LT["T5", tau, 1/2, -1/2, t, 0] = 0
 
LT["T5", tau, 1/2, -1/2, t, 1] = 0
 
LT["T5", tau, 1/2, -1/2, t, t] = 0
 
LT["T5", tau, 1/2, 1/2, -1, -1] = 0
 
LT["T5", tau, 1/2, 1/2, -1, 0] = (Sqrt[q2]*Sin[\[Theta]])/Sqrt[2]
 
LT["T5", tau, 1/2, 1/2, -1, 1] = -(Sqrt[q2]*Cos[\[Theta]])
 
LT["T5", tau, 1/2, 1/2, -1, t] = (Sqrt[-4*mt^2 + q2]*Sin[\[Theta]])/Sqrt[2]
 
LT["T5", tau, 1/2, 1/2, 0, -1] = -((Sqrt[q2]*Sin[\[Theta]])/Sqrt[2])
 
LT["T5", tau, 1/2, 1/2, 0, 0] = 0
 
LT["T5", tau, 1/2, 1/2, 0, 1] = -((Sqrt[q2]*Sin[\[Theta]])/Sqrt[2])
 
LT["T5", tau, 1/2, 1/2, 0, t] = -(Sqrt[-4*mt^2 + q2]*Cos[\[Theta]])
 
LT["T5", tau, 1/2, 1/2, 1, -1] = Sqrt[q2]*Cos[\[Theta]]
 
LT["T5", tau, 1/2, 1/2, 1, 0] = (Sqrt[q2]*Sin[\[Theta]])/Sqrt[2]
 
LT["T5", tau, 1/2, 1/2, 1, 1] = 0
 
LT["T5", tau, 1/2, 1/2, 1, t] = -((Sqrt[-4*mt^2 + q2]*Sin[\[Theta]])/Sqrt[2])
 
LT["T5", tau, 1/2, 1/2, t, -1] = -((Sqrt[-4*mt^2 + q2]*Sin[\[Theta]])/Sqrt[2])
 
LT["T5", tau, 1/2, 1/2, t, 0] = Sqrt[-4*mt^2 + q2]*Cos[\[Theta]]
 
LT["T5", tau, 1/2, 1/2, t, 1] = (Sqrt[-4*mt^2 + q2]*Sin[\[Theta]])/Sqrt[2]
 
LT["T5", tau, 1/2, 1/2, t, t] = 0

